On the Witten index of 3d $\mathcal{N}=2$ unitary SQCD with general CS levels

We consider unitary SQCD, a three-dimensional $\mathcal{N}=2$ supersymmetric Chern-Simons-matter theory consisting of one $U(N_c)_{k, k+l N_c}$ vector multiplet coupled to $n_f$ fundamental and $n_a$ antifundamental chiral multiplets, where $k$ and $l$ parameterise generic CS levels for $U(N_c)=(SU(N_c)\times U(1))/\mathbb{Z}_{N_c}$. We study the moduli space of vacua of this theory with $n_a=0$, for generic values of the parameters $N_c, k, l, n_f$ and with a non-zero Fayet-Ilopoulos parameter turned on. We uncover a rich pattern of vacua including Higgs, topological and hybrid phases. This allows us to derive a closed-form formula for the flavoured Witten index of unitary SQCD for any $n_f\neq n_a$, generalising previously known results for either $l=0$ or $n_f=n_a$. Finally, we analyse the vacuum structure of recently proposed infrared-dual gauge theories and we match vacua across the dualities, thus providing intricate new checks of those dualities. Incidentally, we also discuss a seemingly new level/rank duality for pure CS theories with $U(N)\times U(N')$ gauge group.

==> anc/Witten-index-3d-SQCD-ancillary-v3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    498058,      12704]
NotebookOptionsPosition[    439061,      11635]
NotebookOutlinePosition[    439520,      11652]
CellTagsIndexPosition[    439477,      11649]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "On the Witten Index of 3d N=2 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"U", "(", 
     SubscriptBox["N", "c"], ")"}], 
    RowBox[{"k", ",", " ", 
     RowBox[{"k", "+", 
      SubscriptBox["lN", "c"]}]}]], TraditionalForm]],ExpressionUUID->
  "571f3f2e-997b-40cf-b81a-697edc85397e"],
 " SQCD"
}], "Title",
 CellChangeTimes->{{3.885876124753738*^9, 3.885876139925548*^9}, {
  3.890378942132126*^9, 
  3.890378977380722*^9}},ExpressionUUID->"85dfd192-b563-46f9-bae5-\
c072d5b54e4c"],

Cell["Cyril Closset, Osama Khlaif ", "Subsubsection",
 CellChangeTimes->{{3.885876143827359*^9, 3.885876145436308*^9}, {
  3.890358665654261*^9, 
  3.8903586702922573`*^9}},ExpressionUUID->"d9da6c1c-70e9-4af1-8dce-\
c0d6c9517908"],

Cell["University of Birmingham, 2 May 2023", "Subsubsection",
 CellChangeTimes->{{3.8858761477087193`*^9, 3.88587615777687*^9}, {
  3.890378912880011*^9, 3.890378913915934*^9}, {3.891680538384783*^9, 
  3.891680541997613*^9}, {3.891861570796877*^9, 
  3.891861579545053*^9}},ExpressionUUID->"51fe4167-32f8-402c-93d1-\
df9377ac892b"],

Cell[CellGroupData[{

Cell["General Instructions:", "Chapter",
 CellChangeTimes->{{3.891483419661889*^9, 
  3.891483423997723*^9}},ExpressionUUID->"78173c03-2d6c-4860-93e7-\
e635e570b982"],

Cell[TextData[{
 "Some instructions on how to use this code:\n\n0- Run the first two ",
 StyleBox["chapters",
  FontSlant->"Italic"],
 " of this notebook.\n1- To compute the index for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SQCD", "[", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", "k", ",", " ", "l", ",", " ", 
     SubscriptBox["n", "f"], ",", "0"}]}], TraditionalForm]],ExpressionUUID->
  "6e785885-b3e4-4f4d-be57-52e95639d0ce"],
 "] (3d N=2 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"U", "(", 
     SubscriptBox["N", "c"], ")"}], 
    RowBox[{"k", ",", " ", 
     RowBox[{"k", "+", 
      SubscriptBox["lN", "c"]}]}]], TraditionalForm]],ExpressionUUID->
  "32a70217-41a2-4a46-abf4-d11cf8012440"],
 "coupled with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],ExpressionUUID->
  "152023ea-36b6-4c83-9ccb-23db30522413"],
 " fundamental multiplets) write the command: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"indSQCD", "[", 
    SubscriptBox["N", "c"]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"0dbb9aa7-cf92-491e-abb5-7b201177a598"],
 StyleBox[", k, l, ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"66c3751b-cfae-469f-8b9f-c227606f11ad"],
 StyleBox[",  \[Xi]]",
  FontWeight->"Bold"],
 " , where  \[Xi] (= 1 or -1) is the sign of the FI parameter. (Of course \
both signs give the same result.)\n2- To compute the full index ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"SQCD", "[", 
     RowBox[{
      SubscriptBox["N", "c"], ",", " ", "k", ",", " ", "l", ",", " ", 
      SubscriptBox["n", "f"], ",", 
      SubscriptBox["n", "a"]}], "]"}], " "}], TraditionalForm]],
  ExpressionUUID->"16c50f2a-31da-4b3e-86de-a932613d80a6"],
 "(3d N=2 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"U", "(", 
     SubscriptBox["N", "c"], ")"}], 
    RowBox[{"k", ",", " ", 
     RowBox[{"k", "+", 
      SubscriptBox["lN", "c"]}]}]], TraditionalForm]],ExpressionUUID->
  "89a75886-170e-416e-bdec-17b1a3e40ba0"],
 "coupled with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],ExpressionUUID->
  "0a07a6a1-c134-4575-8b2f-15e67b133938"],
 " fundamental multiplets and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "a"], TraditionalForm]],ExpressionUUID->
  "d10e37eb-6539-4515-8551-179430ddb255"],
 " anti-fundamental multiplets) write the command: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"fullIndSQCD", "[", 
    RowBox[{
     SubscriptBox["N", "c"], ",", "k", ",", "l", ",", 
     SubscriptBox["n", "f"], ",", 
     SubscriptBox["n", "a"]}]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"fcf2e6bd-ecf1-425c-b158-a3cf35061d2a"],
 StyleBox["]",
  FontWeight->"Bold"],
 ". \n3- One can compute the index for (some of) the dual theories with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["n", "a"], "=", "0.", " "}], TraditionalForm]],
  ExpressionUUID->"737be578-b9bd-43c1-ab5a-a3bd3586aa4b"],
 " In this case, the index of the theory dual to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SQCD", "[", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", "k", ",", " ", "l", ",", " ", 
     SubscriptBox["n", "f"]}]}], TraditionalForm]],ExpressionUUID->
  "30a791df-56b1-424e-a6be-150be8bf56f3"],
 ",0] can be computed using the command ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"indDualSQCD", "[", 
     RowBox[{
      SubscriptBox["N", "c"], ",", " ", "k", ",", " ", "l", ",", " ", 
      SubscriptBox["n", "f"], ",", "\[Xi]"}], "]"}],
    FontWeight->"Bold"], TraditionalForm]],ExpressionUUID->
  "19a1561e-6215-4acc-9a53-00485eac54fd"],
 ". \n\nMore details on the main routine are explained in the \
\[OpenCurlyDoubleQuote]",
 StyleBox["Tutorial / examples",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote] section below. "
}], "Text",
 CellChangeTimes->{{3.8914834283091516`*^9, 3.8914838175661783`*^9}, 
   3.8914840363067703`*^9, {3.8914853118807697`*^9, 3.891485436345949*^9}, {
   3.891485626537822*^9, 3.8914856494735603`*^9}, {3.891680593801776*^9, 
   3.891680595666788*^9}, 3.891680706033828*^9, {3.891680770246811*^9, 
   3.8916808757286263`*^9}, {3.8917913966166973`*^9, 3.891791485194162*^9}, 
   3.891862031156454*^9, {3.891862066269099*^9, 3.891862067096217*^9}, {
   3.897970864088006*^9, 
   3.897970878976688*^9}},ExpressionUUID->"15e3b3e6-7ab4-41ea-b81b-\
6812e0f34d0b"]
}, Open  ]],

Cell["\<\


PART I - RUN THESE FIRST TWO `CHAPTERS\[CloseCurlyQuote] FIRST:\
\>", "Subtitle",
 CellChangeTimes->{{3.8916806337591343`*^9, 3.8916806410742702`*^9}, {
  3.891680689116884*^9, 
  3.891680717796906*^9}},ExpressionUUID->"cc526f5f-e3bb-4dfe-bbee-\
c36d15100ffc"],

Cell[CellGroupData[{

Cell[TextData[{
 "The Witten index of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SQCD", "[", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", "k", ",", " ", "l", ",", " ", 
     SubscriptBox["n", "f"], ",", " ", 
     SubscriptBox["n", "a"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "a02ef2ed-dec8-4e58-8b20-a9db6bcb60ba"],
 " and its magnetic dual"
}], "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.8858761696572447`*^9, 3.8858762410487137`*^9}, {
  3.8903590979181843`*^9, 3.890359136116178*^9}, {3.8903591668465557`*^9, 
  3.890359187073587*^9}, {3.890359289350602*^9, 3.8903593744197474`*^9}, {
  3.890380784372326*^9, 
  3.8903807887748623`*^9}},ExpressionUUID->"5294b8ed-be2d-4bb6-946c-\
36742a72cccf"],

Cell[CellGroupData[{

Cell["Generalities", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.8858763286789417`*^9, 3.8858763347340107`*^9}, {
  3.890468431733631*^9, 
  3.890468432506682*^9}},ExpressionUUID->"23458d54-2899-438f-b0c7-\
31a7cd6d8dc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"binomial", "[", 
    RowBox[{"n_", ",", "k_"}], "]"}], ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "<", "0"}], ",", " ", "0", ",", " ", 
     RowBox[{"Binomial", "[", 
      RowBox[{"n", ",", "k"}], "]"}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[1672]:=",ExpressionUUID->"9ff2ceda-c3f1-4010-8103-244a0b3a5c33"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"thetaFunc", "[", "a_", "]"}], ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"a", ">=", "0"}], ",", " ", "1", ",", " ", "0"}], "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[1673]:=",ExpressionUUID->"d00e2ca9-fbbd-4563-b147-8d34293367c6"],

Cell["\<\
The following computes the Witten index for the theory described in equation \
(....) in the paper.\
\>", "Text",
 InitializationCell->
  True,ExpressionUUID->"c2d0d604-83f3-4e69-96de-8392040d4019"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IW", "[", 
    RowBox[{"Nlmatrix_", ",", " ", "kmatrix_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"detK", ",", " ", "size", ",", "index"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"size", " ", "=", " ", 
       RowBox[{"Length", "[", "kmatrix", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"detK", " ", "=", " ", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"i", "==", "j"}], ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"Nlmatrix", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Nlmatrix", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"Nlmatrix", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
                 RowBox[{
                  RowBox[{"kmatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Nlmatrix", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], 
               RowBox[{
                RowBox[{"Nlmatrix", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], " ", 
               RowBox[{
                RowBox[{"kmatrix", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "size"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "size"}], "}"}]}], "]"}], "//", 
        "Det"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Abs", "[", "detK", "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{
              RowBox[{"Nlmatrix", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}], " ", 
          RowBox[{"binomial", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"kmatrix", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", "1"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Nlmatrix", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "size"}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[1674]:=",ExpressionUUID->"b49f8b92-ea8b-4d82-9ef5-c5ae18dca85d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SQCD", "[", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", "k", ",", " ", "l", ",", " ", 
     SubscriptBox["n", "f"]}]}], TraditionalForm]],ExpressionUUID->
  "d55bb5f1-818a-4aa5-84e5-6a07149522b8"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "a"], TraditionalForm]],ExpressionUUID->
  "adc36ee4-aaee-4dd2-bca3-3a7c46a71ee6"],
 "]"
}], "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.885625133867051*^9, 3.885625142387382*^9}, 
   3.885876342050832*^9, {3.890359468038493*^9, 
   3.8903595204872923`*^9}},ExpressionUUID->"475bbb78-8631-4e41-8f02-\
21a806db67a8"],

Cell[TextData[{
 "Here we compute the index for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["n", "a"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "c3ca300d-a173-4c69-8a8c-20e2e79b3e30"],
 " with FI parameter \[Xi] either +1 for \[OpenCurlyDoubleQuote]positive\
\[CloseCurlyDoubleQuote] or -1 for \[OpenCurlyDoubleQuote]negative\
\[CloseCurlyDoubleQuote]"
}], "Text",
 InitializationCell->
  True,ExpressionUUID->"398af9eb-9a7c-41bc-ba96-fd4a2537b9b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indSQCD", "[", 
    RowBox[{
    "Nc_", ",", "k_", ",", " ", "l_", ",", " ", "nf_", " ", ",", " ", 
     RowBox[{"\[Xi]_", ":", "1"}], ",", 
     RowBox[{"ShowTypes_", ":", "False"}]}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{
      "typeI", ",", " ", "typeIIp", ",", "typeIIm", ",", " ", "typeIIIa", ",",
        " ", "typeIIIb", ",", "typeIV", ",", " ", "totInd"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Nc", "==", "0"}], ",", "1", ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"IntegerQ", "[", 
          RowBox[{"k", "+", 
           RowBox[{"nf", "/", "2"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"typeI", " ", "=", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"\[Xi]", "==", 
              RowBox[{"+", "1"}]}], ",", " ", 
             RowBox[{"Binomial", "[", 
              RowBox[{"nf", ",", " ", "Nc"}], "]"}], ",", " ", "0"}], "]"}]}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"typeIIp", " ", "=", " ", 
           RowBox[{
            RowBox[{"thetaFunc", "[", 
             RowBox[{
              RowBox[{"-", "k"}], "-", 
              RowBox[{"nf", "/", "2"}]}], "]"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"thetaFunc", "[", 
                RowBox[{"\[Xi]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "k"}], "-", 
                   RowBox[{"p", " ", "l"}], " ", "-", " ", 
                   RowBox[{"nf", "/", "2"}]}], ")"}]}], "]"}], 
               RowBox[{"Binomial", "[", 
                RowBox[{"nf", ",", " ", 
                 RowBox[{"Nc", "-", "p"}]}], "]"}], " ", 
               RowBox[{"IW", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", "l"}], "}"}], "}"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"k", "+", 
                    RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}], ",", 
              
              RowBox[{"{", 
               RowBox[{"p", ",", "1", ",", 
                RowBox[{"Nc", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", " ", 
          RowBox[{"typeIIm", " ", "=", " ", 
           RowBox[{
            RowBox[{"thetaFunc", "[", 
             RowBox[{"k", "-", 
              RowBox[{"nf", "/", "2"}]}], "]"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"thetaFunc", "[", 
                RowBox[{"\[Xi]", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", 
                   RowBox[{"q", " ", "l"}], " ", "-", " ", 
                   RowBox[{"nf", "/", "2"}]}], ")"}]}], "]"}], " ", 
               RowBox[{"Binomial", "[", 
                RowBox[{"nf", ",", " ", 
                 RowBox[{"Nc", "-", "q"}]}], "]"}], " ", 
               RowBox[{"IW", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"q", ",", "l"}], "}"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"{", 
                   RowBox[{"k", "-", 
                    RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}], ",", 
              
              RowBox[{"{", 
               RowBox[{"q", ",", "1", ",", 
                RowBox[{"Nc", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"typeIIIa", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"thetaFunc", "[", 
              RowBox[{"\[Xi]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k"}], "-", 
                 RowBox[{"Nc", " ", "l"}], " ", "-", 
                 RowBox[{"nf", "/", "2"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"IW", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"Nc", ",", "l"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"k", "+", 
                  RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}], "+", 
            " ", 
            RowBox[{
             RowBox[{"thetaFunc", "[", 
              RowBox[{"\[Xi]", 
               RowBox[{"(", 
                RowBox[{"k", " ", "+", " ", 
                 RowBox[{"Nc", " ", "l"}], " ", "-", " ", 
                 RowBox[{"nf", "/", "2"}]}], ")"}]}], "]"}], 
             RowBox[{"IW", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"Nc", ",", "l"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"k", "-", 
                  RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"typeIIIb", " ", "=", " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"thetaFunc", "[", 
               RowBox[{
                RowBox[{"nf", "/", "2"}], "-", 
                RowBox[{"Abs", "[", "k", "]"}]}], "]"}], 
              RowBox[{"thetaFunc", "[", 
               RowBox[{"\[Xi]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"k", " ", "+", " ", 
                    RowBox[{"p", " ", "l"}], " ", "+", " ", 
                    RowBox[{"nf", "/", "2"}]}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{"k", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "p"}], ")"}], "l"}], "-", 
                    RowBox[{"nf", "/", "2"}]}], ")"}]}], "-", 
                  RowBox[{"p", 
                   RowBox[{"(", 
                    RowBox[{"Nc", "-", "p"}], ")"}], 
                   RowBox[{"l", "^", "2"}]}]}], ")"}]}], "]"}], " ", 
              RowBox[{"IW", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"p", ",", "l"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Nc", "-", "p"}], ",", "l"}], "}"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"k", "+", 
                    RowBox[{"nf", "/", "2"}]}], ",", "l"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", " ", 
                    RowBox[{"k", "-", 
                    RowBox[{"nf", "/", "2"}]}]}], "}"}]}], "}"}]}], "]"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "1", ",", 
               RowBox[{"Nc", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"typeIV", " ", "=", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"k", ",", " ", 
                 RowBox[{"nf", "/", "2"}]}], "]"}], 
               RowBox[{"thetaFunc", "[", 
                RowBox[{"\[Xi]", " ", "l"}], "]"}]}], " ", "+", " ", 
              RowBox[{
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"k", ",", 
                 RowBox[{
                  RowBox[{"-", " ", "nf"}], "/", "2"}]}], "]"}], 
               RowBox[{"thetaFunc", "[", 
                RowBox[{
                 RowBox[{"-", "\[Xi]"}], " ", "l"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Abs", "[", "l", "]"}], 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"nf", "-", "1"}], ",", " ", 
              RowBox[{"Nc", "-", "1"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"totInd", " ", "=", " ", 
           RowBox[{
           "typeI", " ", "+", "typeIIm", " ", "+", " ", "typeIIp", " ", "+", 
            " ", "typeIIIa", " ", "+", " ", "typeIIIb", "+", "typeIV"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"ShowTypes", "==", "True"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"\[Xi]", ">", "0"}], ",", "\"\<For \[Xi]>0:\>\"", ",", 
                RowBox[{"\[Xi]", "<", "0"}], ",", "\"\<For \[Xi]<0:\>\""}], 
               "]"}], ",", 
              RowBox[{"\"\<Type I\>\"", "->", "typeI"}], ",", " ", 
              RowBox[{"\"\<Type II\>\"", "->", 
               RowBox[{"typeIIm", " ", "+", " ", "typeIIp"}]}], ",", 
              RowBox[{"\"\<Type III\>\"", "->", "  ", 
               RowBox[{"typeIIIa", " ", "+", " ", "typeIIIb"}]}], ",", 
              RowBox[{"\"\<Type IV\>\"", "->", "typeIV"}], ",", 
              RowBox[{"\"\<Total\>\"", "->", "totInd"}]}], "}"}], ",", 
            "\[IndentingNewLine]", "totInd"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"indSQCD", "::", "nnindSQCD"}], "=", 
           "\"\<CS level k is not properly quantised.\>\""}], ";", 
          RowBox[{"Message", "[", 
           RowBox[{"indSQCD", "::", "nnindSQCD"}], "]"}], ";"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[1675]:=",ExpressionUUID->"94795256-c5dc-4c97-b60b-96a40c2a244c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fullIndSQCD", "[", 
    RowBox[{
    "Nc_", ",", " ", "k_", ",", " ", "l_", ",", " ", "nf_", ",", " ", "na_"}],
     "]"}], ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"IntegerQ", "[", 
      RowBox[{"k", "+", 
       RowBox[{"nf", "/", "2"}], "+", 
       RowBox[{"na", "/", "2"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nf", ">", "na"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Nc", ">=", "j"}], ",", 
           RowBox[{
            RowBox[{"binomial", "[", 
             RowBox[{"na", ",", " ", "j"}], "]"}], 
            RowBox[{"indSQCD", "[", 
             RowBox[{
              RowBox[{"Nc", "-", "j"}], ",", "k", ",", " ", "l", ",", " ", 
              RowBox[{"nf", "-", "na"}], ",", " ", 
              RowBox[{"+", "1"}]}], "]"}]}], ",", "0"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "na"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"nf", " ", "==", " ", "na"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"k", ",", "0"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nf", " ", "+", " ", 
            RowBox[{
             RowBox[{"Abs", "[", "l", "]"}], "Nc"}]}], ")"}], "/", "nf"}], 
         " ", 
         RowBox[{"Binomial", "[", 
          RowBox[{"nf", ",", " ", "Nc"}], "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"k", ",", "0"}], "]"}]}], ")"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", " ", "+", " ", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"Nc", "-", "j"}], ")"}]}]}], ")"}], "/", "k"}], 
             "]"}], 
            RowBox[{"Binomial", "[", 
             RowBox[{"nf", ",", "j"}], "]"}], 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"Abs", "[", "k", "]"}], ",", 
              RowBox[{"Nc", "-", "j"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "nf"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
       RowBox[{"na", ">", "nf"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Nc", ">=", "j"}], ",", 
           RowBox[{
            RowBox[{"binomial", "[", 
             RowBox[{"nf", ",", " ", "j"}], "]"}], 
            RowBox[{"indSQCD", "[", 
             RowBox[{
              RowBox[{"Nc", "-", "j"}], ",", "k", ",", " ", "l", ",", " ", 
              RowBox[{"na", "-", "nf"}], ",", "1"}], "]"}]}], ",", "0"}], 
          "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "nf"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"fullIndSQCD", "::", "nnindSQCD"}], "=", 
       "\"\<CS level k is not properly quantised.\>\""}], ";", 
      RowBox[{"Message", "[", 
       RowBox[{"fullIndSQCD", "::", "nnindSQCD"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[1676]:=",ExpressionUUID->"229f4b63-af19-42e6-9606-514a9d14235d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "For Dual",
 Cell[BoxData[
  FormBox[
   RowBox[{"SQCD", "[", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", "k", ",", " ", "l", ",", " ", 
     SubscriptBox["n", "f"]}]}], TraditionalForm]],ExpressionUUID->
  "5c1ae757-8453-494c-ac81-fbd7a8685e03"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "a"], TraditionalForm]],ExpressionUUID->
  "4a8cd941-1226-4f35-bf20-f50df9e81eac"],
 "]"
}], "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.8903741893623257`*^9, 
  3.8903742159046907`*^9}},ExpressionUUID->"3f56dd77-1dc9-4268-8423-\
14c4b45f3ecd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indDualSQCD", "[", 
    RowBox[{
    "Nc_", ",", " ", "k_", ",", " ", "l_", ",", " ", "nf_", ",", " ", 
     "\[Xi]_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Epsilon]", ",", " ", "Nf", ",", " ", "K", ",", " ", "NcD", ",", " ", 
       "typeI", ",", " ", "typeIIa", ",", " ", "typeIIb", ",", " ", 
       "typeIIIa", ",", " ", "typeIIIb", ",", " ", "index"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"--", "--"}], "*)"}], " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Epsilon]", " ", "=", " ", 
       RowBox[{"Sign", "[", "k", "]"}]}], ";", " ", 
      RowBox[{"K", "=", "  ", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", "l"}], " ", "+", " ", "1"}], ")"}]}]}], 
      ";", " ", 
      RowBox[{"Nf", "=", "  ", 
       RowBox[{"nf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", "l"}], " ", "+", " ", "1"}], ")"}]}]}], 
      ";", " ", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "k", "]"}], ">", 
         RowBox[{"nf", "/", "2"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"NcD", " ", "=", " ", 
          RowBox[{
           RowBox[{"Abs", "[", "k", "]"}], " ", "+", " ", 
           RowBox[{"nf", "/", "2"}], " ", "-", "Nc"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"l", "+", "\[Epsilon]"}], "==", "0"}], ",", 
            RowBox[{"index", " ", "=", " ", 
             RowBox[{
              RowBox[{"indSQCD", "[", 
               RowBox[{
               "NcD", ",", " ", "k", ",", " ", "0", ",", " ", "nf", ",", " ", 
                
                RowBox[{"-", "1"}]}], "]"}], " ", "-", " ", 
              RowBox[{"binomial", "[", 
               RowBox[{"nf", ",", " ", "NcD"}], "]"}]}]}], ","}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"NcD", "==", "0"}], ",", "\[IndentingNewLine]", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"l", "+", "\[Epsilon]"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"typeI", " ", "=", " ", 
             RowBox[{
              RowBox[{"thetaFunc", "[", 
               RowBox[{"\[Xi]", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[Epsilon]", " ", "l"}]}], ")"}]}], "]"}], " ", 
              RowBox[{"binomial", "[", 
               RowBox[{"nf", ",", " ", "NcD"}], "]"}], 
              RowBox[{"Abs", "[", 
               RowBox[{"l", "+", "\[Epsilon]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"typeIIa", " ", "=", 
             RowBox[{
              RowBox[{"thetaFunc", "[", 
               RowBox[{
                RowBox[{"-", "k"}], "-", 
                RowBox[{"nf", "/", "2"}]}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"thetaFunc", "[", 
                  RowBox[{"\[Xi]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "K"}], "+", " ", 
                    RowBox[{"p", " ", "l"}], " ", "-", 
                    RowBox[{"Nf", "/", "2"}]}], ")"}]}], "]"}], 
                 RowBox[{"binomial", "[", 
                  RowBox[{"nf", ",", " ", 
                   RowBox[{"NcD", "-", "p"}]}], "]"}], 
                 RowBox[{"IW", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "\[Epsilon]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "k"}], "-", 
                    RowBox[{"nf", "/", "2"}]}], ",", "\[Epsilon]"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", 
                    RowBox[{"l", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]}], 
                  "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"p", ",", "1", ",", 
                  RowBox[{"NcD", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"typeIIb", " ", "=", " ", 
             RowBox[{
              RowBox[{"thetaFunc", "[", 
               RowBox[{"k", "-", 
                RowBox[{"nf", "/", "2"}]}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"thetaFunc", "[", 
                  RowBox[{"\[Xi]", 
                   RowBox[{"(", 
                    RowBox[{"K", " ", "-", " ", 
                    RowBox[{"q", " ", "l"}], " ", "-", 
                    RowBox[{"Nf", "/", "2"}]}], ")"}]}], "]"}], "   ", 
                 RowBox[{"binomial", "[", 
                  RowBox[{"nf", ",", " ", 
                   RowBox[{"NcD", "-", "q"}]}], "]"}], 
                 RowBox[{"IW", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"q", ",", "\[Epsilon]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "k"}], "+", 
                    RowBox[{"nf", "/", "2"}]}], ",", "\[Epsilon]"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", 
                    RowBox[{"l", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]}], 
                  "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"q", ",", "1", ",", 
                  RowBox[{"NcD", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"typeIIIa", " ", "=", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"thetaFunc", "[", 
                RowBox[{"\[Xi]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "K"}], "+", 
                   RowBox[{"NcD", " ", "l"}], " ", "-", 
                   RowBox[{"Nf", "/", "2"}]}], ")"}]}], "]"}], " ", 
               RowBox[{"IW", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"NcD", ",", "\[Epsilon]"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "k"}], "-", 
                    RowBox[{"nf", "/", "2"}]}], ",", "\[Epsilon]"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", 
                    RowBox[{"l", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]}], 
                "]"}]}], " ", "+", " ", 
              RowBox[{
               RowBox[{"thetaFunc", "[", 
                RowBox[{"\[Xi]", 
                 RowBox[{"(", 
                  RowBox[{"K", " ", "-", " ", 
                   RowBox[{"NcD", " ", "l"}], " ", "-", 
                   RowBox[{"Nf", "/", "2"}]}], ")"}]}], "]"}], 
               RowBox[{"IW", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"NcD", ",", "\[Epsilon]"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "k"}], "+", 
                    RowBox[{"nf", "/", "2"}]}], ",", "\[Epsilon]"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", 
                    RowBox[{"l", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]}], 
                "]"}]}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"typeIIIb", "=", " ", 
             RowBox[{
              RowBox[{"thetaFunc", "[", 
               RowBox[{
                RowBox[{"Nf", "/", "2"}], "-", 
                RowBox[{"Abs", "[", "K", "]"}]}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"thetaFunc", "[", 
                  RowBox[{"\[Xi]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"K", " ", "+", " ", 
                    RowBox[{"p", " ", "l"}], " ", "+", " ", 
                    RowBox[{"Nf", "/", "2"}]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"K", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"NcD", "-", "p"}], ")"}], "l"}], "-", 
                    RowBox[{"Nf", "/", "2"}]}], ")"}]}], "-", 
                    RowBox[{"p", 
                    RowBox[{"(", 
                    RowBox[{"NcD", "-", "p"}], ")"}], 
                    RowBox[{"l", "^", "2"}]}]}], ")"}]}], "]"}], 
                 RowBox[{"IW", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "\[Epsilon]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"NcD", "-", "p"}], ",", "\[Epsilon]"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "k"}], "-", 
                    RowBox[{"nf", "/", "2"}]}], ",", "\[Epsilon]", ",", 
                    "\[Epsilon]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", 
                    RowBox[{
                    RowBox[{"-", "k"}], "+", 
                    RowBox[{"nf", "/", "2"}]}], ",", "\[Epsilon]"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", "\[Epsilon]", ",", 
                    RowBox[{"l", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]}], 
                  "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"p", ",", "1", ",", 
                  RowBox[{"NcD", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"index", "  ", "=", " ", 
             RowBox[{
             "typeI", " ", "+", " ", "typeIIa", "+", " ", "typeIIb", " ", "+",
               " ", "typeIIIa", " ", "+", " ", "typeIIIb"}]}]}]}], 
          "\[IndentingNewLine]", " ", "]"}]}]}], "\[IndentingNewLine]", 
       RowBox[{"(*", "]", "*)"}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", "-"}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "k", "]"}], "<", 
         RowBox[{"nf", "/", "2"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"NcD", " ", "=", 
          RowBox[{"nf", " ", "-", " ", "Nc"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"typeI", " ", "=", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"\[Xi]", "==", 
             RowBox[{"+", "1"}]}], ",", 
            RowBox[{"binomial", "[", 
             RowBox[{"nf", ",", " ", "NcD"}], "]"}], ",", "0"}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"typeIIa", " ", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"typeIIb", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"typeIIIa", " ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"thetaFunc", "[", 
             RowBox[{"\[Xi]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k"}], "+", 
                RowBox[{"NcD", " ", "l"}], " ", "-", " ", 
                RowBox[{"nf", "/", "2"}]}], ")"}]}], "]"}], 
            RowBox[{"IW", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"NcD", ",", "l"}], "}"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "k"}], "-", 
                 RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"thetaFunc", "[", 
             RowBox[{"\[Xi]", 
              RowBox[{"(", 
               RowBox[{"k", "-", 
                RowBox[{"NcD", " ", "l"}], " ", "-", 
                RowBox[{"nf", "/", "2"}]}], ")"}]}], "]"}], 
            RowBox[{"IW", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"NcD", ",", "l"}], "}"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "k"}], "+", 
                 RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}]}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"typeIIIb", " ", "=", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"thetaFunc", "[", 
              RowBox[{"\[Xi]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k", " ", "-", " ", 
                    RowBox[{"p", " ", "l"}], " ", "+", 
                    RowBox[{"nf", "/", "2"}]}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{"k", " ", "-", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"NcD", "-", "p"}], ")"}], "l"}], "-", 
                    RowBox[{"nf", "/", "2"}]}], ")"}]}], "-", 
                 RowBox[{"p", 
                  RowBox[{"(", 
                   RowBox[{"NcD", "-", "p"}], ")"}], 
                  RowBox[{"l", "^", "2"}]}]}], ")"}]}], "]"}], 
             RowBox[{"IW", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"p", ",", "l"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"NcD", "-", "p"}], ",", "l"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "k"}], "-", 
                    RowBox[{"nf", "/", "2"}]}], ",", "l"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", 
                   RowBox[{
                    RowBox[{"-", "k"}], "+", 
                    RowBox[{"nf", "/", "2"}]}]}], "}"}]}], "}"}]}], "]"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "1", ",", 
              RowBox[{"NcD", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"--", 
           RowBox[{"--", "-"}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"index", " ", "=", " ", 
          RowBox[{
          "typeI", " ", "+", " ", "typeIIa", " ", "+", " ", "typeIIb", " ", 
           "+", " ", "typeIIIa", " ", "+", " ", "typeIIIb"}]}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "index"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[1677]:=",ExpressionUUID->"3e34f9fb-4c55-4b5d-b495-2dbcb3ef84b7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The moduli space of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SQCD", "[", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", "k", ",", " ", "l", ",", " ", 
     SubscriptBox["n", "f"]}]}], TraditionalForm]],ExpressionUUID->
  "45425e7d-971c-4b52-a566-94960bcea3f9"],
 "] and its magnetic dual"
}], "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.884937739790114*^9, 3.884937748559388*^9}, 
   3.885876440426207*^9, {3.890379775343643*^9, 
   3.890379808576365*^9}},ExpressionUUID->"51b244f8-7999-4ae5-a7af-\
65a9247f0228"],

Cell[CellGroupData[{

Cell[TextData[{
 " For ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SQCD", "[", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", "k", ",", " ", "l", ",", " ", 
     SubscriptBox["n", "f"]}]}], TraditionalForm]],ExpressionUUID->
  "6d6fc9a2-f437-4788-8f7f-631e71e80b24"],
 ", ",
 Cell[BoxData[
  FormBox["0", TraditionalForm]],ExpressionUUID->
  "502ee8f6-8cb8-4f75-8c67-e1f86f03bf4d"],
 "]"
}], "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.885121803940757*^9, 3.885121839969253*^9}, {
   3.8856252952833242`*^9, 3.8856253004343367`*^9}, 3.8858764002106943`*^9, {
   3.890379820476384*^9, 3.8903798343748302`*^9}, {3.89179360874472*^9, 
   3.891793610211307*^9}},ExpressionUUID->"b87774ff-98dc-4465-bb98-\
9b1ba5b4a2ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"modSQCD", "[", 
    RowBox[{
    "Nc_", ",", " ", "k_", ",", " ", "l_", ",", " ", "nf_", ",", " ", 
     "\[Xi]_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{"CS", ",", " ", "L", ",", "ind0", ",", "p"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"CS", "[", 
        RowBox[{"p_", ",", " ", "k1_", ",", " ", "l1_", ",", " ", "n_"}], 
        "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"p", "==", "1"}], ",", " ", 
         RowBox[{"k1", "+", 
          RowBox[{"n", "/", "2"}], " ", "+", " ", 
          RowBox[{"p", " ", "l1"}]}], " ", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k1", "+", 
            RowBox[{"n", "/", "2"}]}], ",", " ", 
           RowBox[{"k1", "+", 
            RowBox[{"n", "/", "2"}], "+", 
            RowBox[{"p", " ", "l1"}]}]}], "}"}]}], "]"}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"L", "[", "p_", "]"}], ":=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", " ", "+", " ", 
           RowBox[{"p", " ", "l"}], " ", "+", " ", 
           RowBox[{"nf", "/", "2"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"k", " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Nc", "-", "p"}], ")"}], " ", "l"}], " ", "-", " ", 
           RowBox[{"nf", "/", "2"}]}], ")"}]}], "-", 
        RowBox[{"p", 
         RowBox[{"(", 
          RowBox[{"Nc", "-", " ", "p"}], ")"}], 
         RowBox[{"l", "^", "2"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Xi]", ">", "0"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Gr(\>\"", ",", " ", "Nc", ",", "\"\<,\>\"", ",", " ", "nf", 
          ",", "\"\<)\>\"", ",", "  ", "\"\< ---------> \>\"", ",", " ", 
          RowBox[{"binomial", "[", 
           RowBox[{"nf", ",", " ", "Nc"}], "]"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"--", 
        RowBox[{"--", "--"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"p", "=", "1"}], ",", 
        RowBox[{"p", "<=", 
         RowBox[{"Nc", "-", "1"}]}], ",", " ", 
        RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "k"}], "-", 
              RowBox[{"nf", "/", "2"}]}], ">", "0"}], "&&", 
            RowBox[{
             RowBox[{"\[Xi]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k"}], "-", 
                RowBox[{"p", " ", "l"}], "-", 
                RowBox[{"nf", "/", "2"}]}], ")"}]}], ">", "0"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ind0", "=", 
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{"nf", ",", " ", 
                RowBox[{"Nc", "-", "p"}]}], "]"}], " ", 
              RowBox[{"IW", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", "l"}], "}"}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{"k", "+", 
                   RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"ind0", ">", "0"}], ",", 
              RowBox[{"Print", "[", " ", 
               RowBox[{"\"\<Gr(\>\"", ",", 
                RowBox[{"Nc", "-", "p"}], ",", "\"\<,\>\"", ",", "nf", ",", 
                "\"\<) * \>\"", ",", " ", "\"\< U(\>\"", " ", ",", "p", ",", 
                SubscriptBox["\"\<)\>\"", 
                 RowBox[{" ", 
                  RowBox[{"CS", "[", 
                   RowBox[{
                   "p", ",", " ", "k", ",", " ", "l", ",", " ", "nf"}], 
                   "]"}]}]], ",", " ", "\"\< ---------> \>\"", ",", " ", 
                "ind0"}], "]"}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"--", "--"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"k", "-", 
              RowBox[{"nf", "/", "2"}]}], ">", "0"}], "&&", 
            RowBox[{
             RowBox[{"\[Xi]", 
              RowBox[{"(", 
               RowBox[{"k", "+", " ", 
                RowBox[{"p", " ", "l"}], " ", "-", " ", 
                RowBox[{"nf", "/", "2"}]}], ")"}]}], ">", "0"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ind0", "=", 
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{"nf", ",", " ", 
                RowBox[{"Nc", "-", "p"}]}], "]"}], " ", 
              RowBox[{"IW", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", "l"}], "}"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{"k", "-", 
                   RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"ind0", ">", "0"}], ",", 
              RowBox[{"Print", "[", 
               RowBox[{"\"\<Gr(\>\"", ",", 
                RowBox[{"Nc", "-", "p"}], ",", "\"\<,\>\"", ",", "nf", ",", 
                "\"\<) * \>\"", ",", " ", "\"\< U(\>\"", " ", ",", "p", ",", 
                SubscriptBox["\"\<)\>\"", 
                 RowBox[{" ", 
                  RowBox[{"CS", "[", 
                   RowBox[{"p", ",", " ", "k", ",", " ", "l", ",", " ", 
                    RowBox[{"-", "nf"}]}], "]"}]}]], ",", " ", 
                "\"\< ---------> \>\"", ",", "ind0"}], "]"}]}], " ", 
             "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "k"}], " ", "-", " ", 
            RowBox[{"l", " ", "Nc"}], " ", "-", 
            RowBox[{"nf", "/", "2"}]}], ")"}]}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ind0", "=", " ", 
          RowBox[{"IW", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"Nc", ",", "l"}], "}"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"k", "+", 
               RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ind0", ">", "0"}], ",", 
           RowBox[{"Print", "[", " ", 
            RowBox[{"\"\<U(\>\"", " ", ",", "Nc", ",", 
             SubscriptBox["\"\<)\>\"", 
              RowBox[{"CS", "[", 
               RowBox[{"Nc", ",", " ", "k", ",", " ", "l", ",", " ", "nf"}], 
               "]"}]], ",", " ", "\"\< ---------> \>\"", ",", "ind0"}], 
            "]"}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"--", "--"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]", 
          RowBox[{"(", 
           RowBox[{"k", " ", "+", " ", 
            RowBox[{"l", " ", "Nc"}], " ", "-", 
            RowBox[{"nf", "/", "2"}]}], ")"}]}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ind0", "=", 
          RowBox[{"IW", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"Nc", ",", "l"}], "}"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"k", "-", 
               RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ind0", ">", "0"}], ",", 
           RowBox[{"Print", "[", " ", 
            RowBox[{"\"\<U(\>\"", " ", ",", "Nc", ",", 
             SubscriptBox["\"\<)\>\"", 
              RowBox[{"CS", "[", 
               RowBox[{"Nc", ",", " ", "k", ",", " ", "l", ",", " ", 
                RowBox[{"-", "nf"}]}], "]"}]], ",", " ", 
             "\"\< ---------> \>\"", ",", " ", "ind0"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], " ", ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", " ", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"p", "=", "1"}], ",", " ", 
        RowBox[{"p", "<=", 
         RowBox[{"Nc", "-", "1"}]}], ",", " ", 
        RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"nf", "/", "2"}], " ", "-", " ", 
              RowBox[{"Abs", "[", "k", "]"}]}], ">", "0"}], " ", "&&", 
            RowBox[{
             RowBox[{"\[Xi]", " ", 
              RowBox[{"L", "[", "p", "]"}]}], ">", "0"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ind0", "=", 
             RowBox[{"IW", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"p", ",", "l"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Nc", "-", "p"}], ",", "l"}], "}"}]}], "}"}], ",", 
               
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"k", "+", 
                    RowBox[{"nf", "/", "2"}]}], ",", "l"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", " ", 
                   RowBox[{"k", "-", 
                    RowBox[{"nf", "/", "2"}]}]}], "}"}]}], "}"}]}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"ind0", ">", "0"}], ",", 
              RowBox[{"Print", "[", 
               RowBox[{"\"\<U(\>\"", ",", "p", ",", 
                SubscriptBox["\"\<)\>\"", 
                 RowBox[{"CS", "[", 
                  RowBox[{"p", ",", " ", "k", ",", " ", "l", ",", " ", "nf"}],
                   "]"}]], ",", 
                SubscriptBox["\"\< *\>\"", "l"], ",", "\"\< U(\>\"", ",", 
                RowBox[{"Nc", "-", "p"}], ",", 
                SubscriptBox["\"\<)\>\"", 
                 RowBox[{"CS", "[", 
                  RowBox[{
                   RowBox[{"Nc", "-", "p"}], ",", " ", "k", ",", " ", "l", 
                   ",", " ", 
                   RowBox[{"-", "nf"}]}], "]"}]], ",", " ", 
                "\"\< ---------> \>\"", " ", ",", " ", "ind0"}], "]"}]}], 
             "]"}]}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"nf", "/", "2"}], " ", "==", "k"}], " ", "&&", 
           RowBox[{
            RowBox[{"\[Xi]", " ", "l"}], ">", "0"}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"nf", "/", "2"}], " ", "==", 
            RowBox[{"-", "k"}]}], " ", "&&", 
           RowBox[{
            RowBox[{"\[Xi]", " ", "l"}], "<", "0"}]}], ")"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ind0", "=", 
          RowBox[{
           RowBox[{"Abs", "[", "l", "]"}], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"nf", "-", "1"}], ",", " ", 
             RowBox[{"Nc", "-", "1"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ind0", ">", "0"}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<type IV\>\"", ",", " ", "\"\< ---------> \>\"", " ", ",", 
             " ", "ind0"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[1678]:=",ExpressionUUID->"e276daf5-6f50-4a3c-921e-1f67915b2d0f"],

Cell[BoxData[""], "Input",
 InitializationCell->True,
 CellLabel->
  "In[1679]:=",ExpressionUUID->"6ee8f3ca-01b5-4a55-8890-5c44230ffcff"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[1680]:=",ExpressionUUID->"0eeda46d-a47e-4489-b53d-1776581a908e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "For Dual",
 Cell[BoxData[
  FormBox[
   RowBox[{"SQCD", "[", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", "k", ",", " ", "l", ",", " ", 
     SubscriptBox["n", "f"]}]}], TraditionalForm]],ExpressionUUID->
  "68140476-b6c3-4e77-b381-15c875f12510"],
 ", 0]"
}], "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.8903798456581373`*^9, 3.890379849315454*^9}, 
   3.891793605011292*^9},ExpressionUUID->"f5da9e0c-5816-42d5-baef-\
084e71e0596d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"modDualSQCD", "[", 
    RowBox[{
    "Nc_", ",", " ", "k_", ",", " ", "l_", ",", " ", "nf_", ",", " ", 
     "\[Xi]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Epsilon]", ",", " ", "Nf", ",", " ", "K", ",", " ", "NcD", ",", "CS",
        ",", " ", "L", ",", "L0", ",", "ind0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"--", "--"}], "*)"}], " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Epsilon]", " ", "=", " ", 
       RowBox[{"Sign", "[", "k", "]"}]}], ";", " ", 
      RowBox[{"K", "=", " ", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", "l"}], " ", "+", " ", "1"}], ")"}]}]}], 
      ";", " ", 
      RowBox[{"Nf", "=", " ", 
       RowBox[{"nf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", "l"}], " ", "+", " ", "1"}], ")"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CS", "[", 
        RowBox[{"p_", ",", " ", "k1_", ",", " ", "l1_", ",", " ", "n_"}], 
        "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"p", "==", "1"}], ",", " ", 
         RowBox[{"k1", "+", 
          RowBox[{"n", "/", "2"}], " ", "+", " ", 
          RowBox[{"p", " ", "l1"}]}], " ", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k1", "+", 
            RowBox[{"n", "/", "2"}]}], ",", " ", 
           RowBox[{"k1", "+", 
            RowBox[{"n", "/", "2"}], "+", 
            RowBox[{"p", " ", "l1"}]}]}], "}"}]}], "]"}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{
        "p_", ",", " ", "N1_", ",", " ", "k1_", ",", " ", "l1_", ",", " ", 
         "n_"}], "]"}], ":=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", " ", "+", " ", 
           RowBox[{"p", " ", "l1"}], " ", "+", " ", 
           RowBox[{"n", "/", "2"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"k1", " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"N1", "-", "p"}], ")"}], " ", "l1"}], "-", " ", 
           RowBox[{"n", "/", "2"}]}], ")"}]}], "-", 
        RowBox[{"p", 
         RowBox[{"(", 
          RowBox[{"N1", "-", " ", "p"}], ")"}], 
         RowBox[{"l1", "^", "2"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"--", "--"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "k", "]"}], ">", 
         RowBox[{"nf", "/", "2"}]}], ",", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"NcD", " ", "=", " ", 
          RowBox[{
           RowBox[{"Abs", "[", "k", "]"}], " ", "+", " ", 
           RowBox[{"nf", "/", "2"}], " ", "-", "Nc"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"NcD", "==", "0"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ind0", "=", 
             RowBox[{"Abs", "[", 
              RowBox[{"l", "+", "\[Epsilon]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"ind0", ">", "0"}], ",", 
              RowBox[{"Print", "[", 
               RowBox[{"\"\<U(\>\"", ",", "1", ",", 
                SubscriptBox["\"\<)\>\"", 
                 RowBox[{"l", "+", "\[Epsilon]"}]], ",", "  ", 
                "\"\< ---------> \>\"", " ", ",", "ind0"}], "]"}]}], "]"}]}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Xi]", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"\[Epsilon]", " ", "l"}]}], " ", ")"}]}], ">", 
               "0"}], ",", 
              RowBox[{
               RowBox[{"ind0", "=", 
                RowBox[{
                 RowBox[{"Binomial", "[", 
                  RowBox[{"nf", ",", " ", "NcD"}], "]"}], 
                 RowBox[{"Abs", "[", 
                  RowBox[{"l", "+", "\[Epsilon]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"ind0", ">", "0"}], ",", " ", 
                 RowBox[{"Print", "[", " ", 
                  RowBox[{
                  "\"\<Gr(\>\"", ",", " ", "NcD", ",", "\"\<,\>\"", ",", " ", 
                   "nf", ",", "\"\<) * U(\>\"", ",", "1", ",", 
                   SubscriptBox["\"\<)\>\"", 
                    RowBox[{"l", "+", "\[Epsilon]"}]], ",", "  ", 
                   "\"\< ---------> \>\"", " ", ",", " ", "ind0"}], "]"}]}], 
                "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"--", "--"}], "*)"}], "\[IndentingNewLine]", " ", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"p", "=", "1"}], ",", 
              RowBox[{"p", "<=", 
               RowBox[{"NcD", "-", "1"}]}], ",", " ", 
              RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"k", "+", " ", 
                    RowBox[{"nf", "/", "2"}]}], "<", "0"}], "&&", " ", 
                  RowBox[{
                   RowBox[{"\[Xi]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "K"}], " ", "+", " ", 
                    RowBox[{"p", " ", "l"}], " ", "-", " ", 
                    RowBox[{"Nf", "/", "2"}]}], ")"}]}], ">", "0"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ind0", "=", " ", 
                   RowBox[{
                    RowBox[{"Binomial", "[", 
                    RowBox[{"nf", ",", " ", 
                    RowBox[{"NcD", "-", "p"}]}], "]"}], 
                    RowBox[{"IW", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "\[Epsilon]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "k"}], "-", 
                    RowBox[{"nf", "/", "2"}]}], ",", "\[Epsilon]"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", 
                    RowBox[{"l", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]}], 
                    "]"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"ind0", ">", "0"}], ",", 
                    RowBox[{"Print", "[", " ", 
                    RowBox[{"\"\< Gr(\>\"", ",", 
                    RowBox[{"NcD", "-", "p"}], ",", "\"\<,\>\"", ",", "nf", 
                    ",", "\"\<) * \>\"", ",", " ", "\"\<U(\>\"", " ", ",", 
                    "p", ",", 
                    SubscriptBox["\"\<)\>\"", 
                    RowBox[{"CS", "[", 
                    RowBox[{"p", ",", " ", 
                    RowBox[{"-", "k"}], ",", "\[Epsilon]", ",", " ", 
                    RowBox[{"-", "nf"}]}], "]"}]], ",", 
                    SubscriptBox["\"\< *\>\"", "\[Epsilon]"], ",", 
                    "\"\< U(\>\"", ",", "1", ",", 
                    SubscriptBox["\"\<)\>\"", 
                    RowBox[{"l", "+", "\[Epsilon]"}]], ",", "  ", 
                    "\"\< ---------> \>\"", " ", ",", "ind0"}], " ", "]"}]}], 
                   "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"k", "-", 
                    RowBox[{"nf", "/", "2"}]}], ">", "0"}], "&&", 
                  RowBox[{
                   RowBox[{"\[Xi]", 
                    RowBox[{"(", " ", 
                    RowBox[{"K", " ", "-", " ", 
                    RowBox[{"p", " ", "l"}], " ", "-", " ", 
                    RowBox[{"Nf", "/", "2"}]}], ")"}]}], ">", "0"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ind0", "=", " ", 
                   RowBox[{
                    RowBox[{"Binomial", "[", 
                    RowBox[{"nf", ",", " ", 
                    RowBox[{"NcD", "-", "p"}]}], "]"}], 
                    RowBox[{"IW", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"p", ",", "\[Epsilon]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "k"}], "+", 
                    RowBox[{"nf", "/", "2"}]}], ",", "\[Epsilon]"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", 
                    RowBox[{"l", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]}], 
                    "]"}]}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"ind0", ">", "0"}], ",", 
                    RowBox[{"Print", "[", " ", 
                    RowBox[{"\"\<Gr(\>\"", ",", 
                    RowBox[{"NcD", "-", "p"}], ",", "\"\<,\>\"", ",", "nf", 
                    ",", "\"\<) * \>\"", ",", " ", "\"\<U(\>\"", " ", ",", 
                    "p", ",", 
                    SubscriptBox["\"\<)\>\"", 
                    RowBox[{"CS", "[", 
                    RowBox[{"p", ",", " ", 
                    RowBox[{"-", "k"}], ",", "\[Epsilon]", ",", " ", "nf"}], 
                    "]"}]], ",", 
                    SubscriptBox["\"\< *\>\"", "\[Epsilon]"], ",", 
                    "\"\< U(\>\"", ",", "1", ",", 
                    SubscriptBox["\"\<)\>\"", 
                    RowBox[{"l", "+", "\[Epsilon]"}]], ",", "  ", 
                    "\"\< ---------> \>\"", " ", ",", "  ", "ind0"}], "]"}]}],
                    "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"--", "--"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"If", "[", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Xi]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "K"}], " ", "+", " ", 
                  RowBox[{"NcD", " ", "l"}], " ", "-", " ", 
                  RowBox[{"Nf", "/", "2"}]}], ")"}]}], ">", "0"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"ind0", "=", "  ", 
                RowBox[{"IW", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"NcD", ",", "\[Epsilon]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "k"}], "-", 
                    RowBox[{"nf", "/", "2"}]}], ",", "\[Epsilon]"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", 
                    RowBox[{"l", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]}], 
                 "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"ind0", ">", "0"}], ",", 
                 RowBox[{"Print", "[", "  ", 
                  RowBox[{"\"\<U(\>\"", " ", ",", "NcD", ",", 
                   SubscriptBox["\"\<)\>\"", 
                    RowBox[{"CS", "[", 
                    RowBox[{"NcD", ",", " ", 
                    RowBox[{"-", "k"}], ",", " ", "\[Epsilon]", ",", " ", 
                    RowBox[{"-", "nf"}]}], "]"}]], ",", 
                   SubscriptBox["\"\< *\>\"", "\[Epsilon]"], ",", 
                   "\"\< U(\>\"", ",", "1", ",", 
                   SubscriptBox["\"\<)\>\"", 
                    RowBox[{"l", "+", "\[Epsilon]"}]], ",", "  ", 
                   "\"\< ---------> \>\"", " ", ",", "ind0"}], "]"}]}], 
                "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Xi]", 
                RowBox[{"(", " ", 
                 RowBox[{"K", " ", "-", " ", 
                  RowBox[{"NcD", " ", "l"}], " ", "-", " ", 
                  RowBox[{"Nf", "/", "2"}]}], ")"}]}], ">", "0"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"ind0", "=", "   ", 
                RowBox[{"IW", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"NcD", ",", "\[Epsilon]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "k"}], "+", 
                    RowBox[{"nf", "/", "2"}]}], ",", "\[Epsilon]"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", 
                    RowBox[{"l", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]}], 
                 "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"ind0", ">", "0"}], ",", 
                 RowBox[{"Print", "[", "  ", 
                  RowBox[{"\"\<U(\>\"", " ", ",", "NcD", ",", 
                   SubscriptBox["\"\<)\>\"", 
                    RowBox[{"CS", "[", 
                    RowBox[{"NcD", ",", " ", 
                    RowBox[{"-", "k"}], ",", " ", "\[Epsilon]", ",", " ", 
                    "nf"}], "]"}]], ",", 
                   SubscriptBox["\"\< *\>\"", "\[Epsilon]"], ",", 
                   "\"\< U(\>\"", ",", "1", ",", 
                   SubscriptBox["\"\<)\>\"", 
                    RowBox[{"l", "+", "\[Epsilon]"}]], ",", "  ", 
                   "\"\< ---------> \>\"", " ", ",", "ind0"}], "]"}]}], 
                "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Abs", "[", "k", "]"}], "<", 
         RowBox[{"nf", "/", "2"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"NcD", " ", "=", " ", 
          RowBox[{"nf", "-", " ", "Nc"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"--", "--"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Xi]", "==", 
            RowBox[{"+", "1"}]}], ",", " ", 
           RowBox[{
            RowBox[{"ind0", "=", "   ", 
             RowBox[{"binomial", "[", 
              RowBox[{"nf", ",", " ", "NcD"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"ind0", ">", "0"}], ",", 
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<Gr(\>\"", ",", "NcD", ",", "\"\<,\>\"", ",", "nf", ",", 
                "\"\<)\>\"", ",", "   ", "\"\< ---------> \>\"", ",", 
                "ind0"}], "]"}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Xi]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", " ", "k"}], " ", "+", " ", 
               RowBox[{"NcD", " ", "l"}], " ", "-", " ", 
               RowBox[{"nf", "/", "2"}]}], ")"}]}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ind0", "=", "  ", 
             RowBox[{"IW", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"NcD", ",", "l"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "k"}], "-", 
                  RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"ind0", ">", "0"}], ",", 
              RowBox[{"Print", "[", " ", 
               RowBox[{"\"\<U(\>\"", " ", ",", "NcD", ",", 
                SubscriptBox["\"\<)\>\"", 
                 RowBox[{"CS", "[", 
                  RowBox[{"NcD", ",", " ", 
                   RowBox[{"-", "k"}], ",", " ", "l", ",", " ", 
                   RowBox[{"-", "nf"}]}], "]"}]], ",", "   ", 
                "\"\< ---------> \>\"", ",", " ", "ind0"}], "]"}]}], 
             "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", "--", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Xi]", 
             RowBox[{"(", " ", 
              RowBox[{"k", " ", "-", " ", 
               RowBox[{"NcD", " ", "l"}], " ", "-", " ", 
               RowBox[{"nf", "/", "2"}]}], ")"}]}], " ", ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ind0", "=", "  ", 
             RowBox[{"IW", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"NcD", ",", "l"}], "}"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "k"}], "+", 
                  RowBox[{"nf", "/", "2"}]}], "}"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"ind0", ">", "0"}], ",", 
              RowBox[{"Print", "[", " ", 
               RowBox[{"\"\<U(\>\"", " ", ",", "NcD", ",", 
                SubscriptBox["\"\<)\>\"", 
                 RowBox[{"CS", "[", 
                  RowBox[{"NcD", ",", " ", 
                   RowBox[{"-", "k"}], ",", " ", "l", ",", " ", "nf"}], 
                  "]"}]], ",", "  ", "\"\< ---------> \>\"", ",", "ind0"}], 
               "]"}]}], "]"}]}]}], "]"}], " ", ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"--", "-"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"p", "=", "1"}], ",", " ", 
           RowBox[{"p", "<=", 
            RowBox[{"NcD", "-", "1"}]}], ",", " ", 
           RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Xi]", " ", 
               RowBox[{"L", "[", 
                RowBox[{"p", ",", " ", "NcD", ",", " ", "k", ",", " ", 
                 RowBox[{"-", "l"}], ",", " ", "nf"}], "]"}]}], ">", "0"}], 
             ",", 
             RowBox[{
              RowBox[{"ind0", "=", "  ", 
               RowBox[{"IW", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"p", ",", "l"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"NcD", "-", "p"}], ",", "l"}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "k"}], "-", 
                    RowBox[{"nf", "/", "2"}]}], ",", "l"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"l", ",", 
                    RowBox[{
                    RowBox[{"-", "k"}], "+", 
                    RowBox[{"nf", "/", "2"}]}]}], "}"}]}], "}"}]}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"ind0", ">", "0"}], ",", " ", 
                RowBox[{"Print", "[", 
                 RowBox[{"\"\<U(\>\"", ",", "p", ",", 
                  SubscriptBox["\"\<)\>\"", 
                   RowBox[{"CS", "[", 
                    RowBox[{"p", ",", " ", 
                    RowBox[{"-", "k"}], ",", " ", "l", ",", 
                    RowBox[{"-", "nf"}]}], "]"}]], ",", 
                  SubscriptBox["\"\< *\>\"", "l"], ",", "\"\< U(\>\"", ",", 
                  RowBox[{"NcD", "-", "p"}], ",", 
                  SubscriptBox["\"\<)\>\"", 
                   RowBox[{"CS", "[", 
                    RowBox[{
                    RowBox[{"NcD", "-", "p"}], ",", " ", 
                    RowBox[{"-", "k"}], ",", "l", ",", " ", "nf"}], "]"}]], 
                  ",", "  ", "\"\< ---------> \>\"", ",", "ind0"}], "]"}]}], 
               "]"}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}], "*)"}]}]}], "Input",
 InitializationCell->True,
 CellLabel->
  "In[1681]:=",ExpressionUUID->"e5a427e7-c6d1-4d66-b872-0de21eebd96f"]
}, Open  ]]
}, Closed]],

Cell["\<\


PART II - EXAMPLES\
\>", "Subtitle",
 CellChangeTimes->{{3.891680670688429*^9, 3.8916806751460648`*^9}, {
  3.891680719516118*^9, 
  3.8916807216043167`*^9}},ExpressionUUID->"71b6f4c3-2d5e-4098-ba93-\
7b5c63e70561"],

Cell[CellGroupData[{

Cell["Tutorial / examples", "Chapter",
 CellChangeTimes->{{3.891485482322598*^9, 3.8914854957775106`*^9}, {
  3.891680909424568*^9, 
  3.891680929916091*^9}},ExpressionUUID->"73a94da9-bcbd-4934-ab76-\
3ea42272094f"],

Cell[CellGroupData[{

Cell["Computations of Witten index for unitary SQCD", "Section",
 CellChangeTimes->{{3.891680936767541*^9, 3.891680951421719*^9}, {
  3.891792009216773*^9, 
  3.891792019232211*^9}},ExpressionUUID->"0c54ad28-af88-491f-9c19-\
a2992521a395"],

Cell[CellGroupData[{

Cell[TextData[{
 "The Witten index for SQCD with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "a"], TraditionalForm]],ExpressionUUID->
  "17a1006a-55ba-41a6-9d35-f8c62b9a3050"],
 "=0:   ",
 Cell[BoxData[
  FormBox[
   RowBox[{"indSQCD", "[", 
    SubscriptBox["N", "c"]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"6124a9e8-3d4f-4ad9-b478-17e4a535f71e"],
 StyleBox[", k, l, ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"a64dc748-651c-4100-85d1-d340bafbcfe0"],
 StyleBox["]",
  FontWeight->"Bold"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.891681782667255*^9, 3.891681809867363*^9}, {
  3.891861815690868*^9, 3.891861821395742*^9}, {3.891861911847076*^9, 
  3.891861912396289*^9}},ExpressionUUID->"b961233c-c250-429f-8f20-\
ef8f1553b409"],

Cell[TextData[{
 "Consider some random example: U(7) with ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["n", "f"]}], TraditionalForm]],ExpressionUUID->
  "ef95e1f5-9c50-474b-81fd-d898266277f0"],
 "=12 and some values of the CS levels:"
}], "Text",
 CellChangeTimes->{{3.891681912948018*^9, 3.891681963487565*^9}, {
  3.8916823163007793`*^9, 
  3.8916823180998297`*^9}},ExpressionUUID->"6735faf0-1178-4082-b0eb-\
1f7bc3ec25d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"indSQCD", "[", 
   RowBox[{"7", ",", " ", "5", ",", "3", ",", " ", "12"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"indSQCD", "[", 
  RowBox[{"7", ",", " ", "12", ",", " ", "9", ",", " ", "12"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.891681976567045*^9, 3.8916819776658773`*^9}, {
  3.8916821448694344`*^9, 3.891682298711651*^9}, {3.891682404175913*^9, 
  3.891682447152433*^9}, {3.891791715676839*^9, 3.891791723761595*^9}, {
  3.891792491825667*^9, 3.891792509966674*^9}},
 CellLabel->
  "In[1682]:=",ExpressionUUID->"2c0b9312-42ea-4cab-9d45-d2222ef9ce93"],

Cell[BoxData["960"], "Output",
 CellChangeTimes->{{3.89168242353795*^9, 3.8916824480064287`*^9}, 
   3.8917917242620077`*^9, 3.891792510623279*^9, 3.897970844397601*^9},
 CellLabel->
  "Out[1682]=",ExpressionUUID->"f8498230-8b62-48c1-9cd3-25f32776ed41"],

Cell[BoxData["143208"], "Output",
 CellChangeTimes->{{3.89168242353795*^9, 3.8916824480064287`*^9}, 
   3.8917917242620077`*^9, 3.891792510623279*^9, 3.897970844529049*^9},
 CellLabel->
  "Out[1683]=",ExpressionUUID->"1e0ccd3d-d6d0-4f78-82a5-983eafccbed1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "sign of the FI term is indicated by",
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"indSQCD", "[", 
    SubscriptBox["N", "c"]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"23df5425-4a9b-428e-9c75-f11816dd370f"],
 StyleBox[", k, l, ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"d09e4091-cdcc-4ad7-a8f3-6105cb9944dd"],
 StyleBox[", \[Xi]]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.8918618368656282`*^9, 
  3.891861885024827*^9}},ExpressionUUID->"657050a5-2961-422e-8600-\
a1405f1fe26c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"indSQCD", "[", 
  RowBox[{"7", ",", " ", "5", ",", "3", ",", " ", "12", ",", "1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"indSQCD", "[", 
  RowBox[{"7", ",", " ", "5", ",", "3", ",", " ", "12", ",", 
   RowBox[{"-", "1"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8918618506556253`*^9, 3.891861854153789*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a81d83ea-511e-4b1a-b2b2-67deb13e7b44"],

Cell[BoxData["960"], "Output",
 CellChangeTimes->{{3.891861854931696*^9, 3.891861867363274*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"b337a1b2-e6a8-47a5-90be-bb4ca743a6ec"],

Cell[BoxData["960"], "Output",
 CellChangeTimes->{{3.891861854931696*^9, 3.8918618674780493`*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"428b61a9-8ab1-4429-a0b5-cd6d7a0ab181"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
we can display the decomposition into types of vacua, as follows:\
\>", "Subsubsection",
 CellChangeTimes->{{3.891791232107421*^9, 
  3.891791249025738*^9}},ExpressionUUID->"b786b8c5-465c-4b8d-8b51-\
5e8a47f04bdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"indSQCD", "[", 
   RowBox[{
   "7", ",", " ", "5", ",", "3", " ", ",", " ", "12", ",", "1", ",", "True"}],
    "]"}], "//", "Column"}]], "Input",
 CellChangeTimes->{{3.891791260693029*^9, 3.891791314283346*^9}, 
   3.891791699463472*^9},
 CellLabel->
  "In[1684]:=",ExpressionUUID->"c4be4dc3-bfa1-48f0-9f38-2ab14417fddc"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"For \[Xi]>0:\"\>"},
    {
     RowBox[{"\<\"Type I\"\>", "\[Rule]", "792"}]},
    {
     RowBox[{"\<\"Type II\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type III\"\>", "\[Rule]", "168"}]},
    {
     RowBox[{"\<\"Type IV\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Total\"\>", "\[Rule]", "960"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.891791266864086*^9, 3.8917913160348873`*^9}, 
   3.8917917043236647`*^9, 3.897970852171348*^9},
 CellLabel->
  "Out[1684]=",ExpressionUUID->"7eb40293-0ab6-4e9c-969f-ae6d58c67b71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"indSQCD", "[", 
   RowBox[{"7", ",", " ", "5", ",", "3", " ", ",", " ", "12", ",", 
    RowBox[{"-", "1"}], ",", "True"}], "]"}], "//", "Column"}]], "Input",
 CellChangeTimes->{3.8918615444596033`*^9},
 CellLabel->
  "In[957]:=",ExpressionUUID->"82a411a4-d079-464f-a32a-e47cfad74a4e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"For \[Xi]<0:\"\>"},
    {
     RowBox[{"\<\"Type I\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type II\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type III\"\>", "\[Rule]", "960"}]},
    {
     RowBox[{"\<\"Type IV\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Total\"\>", "\[Rule]", "960"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.891861545400374*^9},
 CellLabel->
  "Out[957]=",ExpressionUUID->"3d716a93-941e-4d72-9817-c339717af674"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"indSQCD", "[", 
   RowBox[{
   "7", ",", " ", "12", ",", "9", " ", ",", " ", "12", ",", "1", ",", 
    "True"}], "]"}], "//", "Column"}]], "Input",
 CellChangeTimes->{{3.891791333260364*^9, 3.8917913409648323`*^9}, {
  3.891791732308865*^9, 3.891791734677595*^9}},
 CellLabel->
  "In[600]:=",ExpressionUUID->"ceee0d31-b156-4452-96a7-56ee4d25a0ab"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"For \[Xi]>0:\"\>"},
    {
     RowBox[{"\<\"Type I\"\>", "\[Rule]", "792"}]},
    {
     RowBox[{"\<\"Type II\"\>", "\[Rule]", "142416"}]},
    {
     RowBox[{"\<\"Type III\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type IV\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Total\"\>", "\[Rule]", "143208"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.891791334982645*^9, 3.89179134145497*^9}, 
   3.891791736957116*^9},
 CellLabel->
  "Out[600]=",ExpressionUUID->"09654b27-cef8-4332-ae5e-fbfe1934eed7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The moduli space of SQCD with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "a"], TraditionalForm]],ExpressionUUID->
  "4185a74b-b12a-4d09-9e02-7de74616367e"],
 "=0 and \[Xi]>0"
}], "Subsection",
 CellChangeTimes->{{3.891681782667255*^9, 3.891681809867363*^9}, {
  3.8916818980263863`*^9, 3.8916819037709*^9}, {3.8916825845111227`*^9, 
  3.891682600266057*^9}},ExpressionUUID->"b35e972e-8c10-43cd-bdb4-\
0b2f44d3108e"],

Cell["Consider the same examples. We find the moduli spaces: ", "Text",
 CellChangeTimes->{{3.891681912948018*^9, 3.891681963487565*^9}, {
  3.8916823163007793`*^9, 3.8916823180998297`*^9}, {3.891682613117094*^9, 
  3.891682626755683*^9}},ExpressionUUID->"6c11ef92-3e63-4080-9f5d-\
295a067ca27a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{"l", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<(k,l)=\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "l"}], "}"}], ",", " ", 
   "\"\<-- then we have the vacua:\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"modSQCD", "[", 
   RowBox[{"7", ",", " ", "k", ",", " ", "l", ",", " ", "12", ",", "1"}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", "12"}], ";", 
  RowBox[{"l", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<(k,l)=\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "l"}], "}"}], ",", " ", 
   "\"\<-- then we have the vacua:\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"modSQCD", "[", 
   RowBox[{"7", ",", " ", "k", ",", " ", "l", ",", " ", "12", ",", "1"}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"k", ",", "l"}], "]"}]}], "Input",
 CellChangeTimes->{{3.891681976567045*^9, 3.8916819776658773`*^9}, {
   3.8916821448694344`*^9, 3.891682298711651*^9}, {3.891682340295977*^9, 
   3.891682356336873*^9}, 3.891682388193125*^9, {3.891682459098044*^9, 
   3.891682555379257*^9}, {3.891791598575495*^9, 3.891791599331387*^9}, {
   3.8917917542555447`*^9, 3.89179175479206*^9}},
 CellLabel->
  "In[612]:=",ExpressionUUID->"5a677aef-6165-47a1-b5c1-640fbf10f023"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------\"\>"], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791798797917*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"14b4a6f0-cc6e-4a2c-981e-f629eff4b07a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(k,l)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"-- then we have the vacua:\"\>"}],
  SequenceForm["(k,l)=", {5, 3}, "-- then we have the vacua:"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791798927009*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"1ea991e5-15e8-46ba-b9ee-225e6d48a696"],

Cell[BoxData["\<\"------------------------------------\"\>"], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791799077557*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"b81f6936-ff33-4f3a-b68f-321f6fe415f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "792"}],
  SequenceForm["Gr(", 7, ",", 12, ")", " ---------> ", 792],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791799225936*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"c39f6ba1-ff2e-4e0a-84f2-687043bfe6a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"11", ",", "29"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "3"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "2"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "168"}],
  SequenceForm["U(", 6, 
   Subscript[")", {11, 29}], 
   Subscript[" *", 3], " U(", 1, 
   Subscript[")", 2], " ---------> ", 168],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791799365396*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"59fe11c2-5fed-4743-b110-70ce6e56d66d"],

Cell[BoxData["\<\"------------------------------------\"\>"], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791799517507*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"ed9765ff-fcd4-4f5d-89b4-f0f5869b8712"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(k,l)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "9"}], "}"}], 
   "\[InvisibleSpace]", "\<\"-- then we have the vacua:\"\>"}],
  SequenceForm["(k,l)=", {12, 9}, "-- then we have the vacua:"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791799706389*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"e26bddc5-7759-426f-a5eb-05fa5335b682"],

Cell[BoxData["\<\"------------------------------------\"\>"], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791799834777*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"d8113177-f363-4c9a-8e80-2e6d92cdf3c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "792"}],
  SequenceForm["Gr(", 7, ",", 12, ")", " ---------> ", 792],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791799962549*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"19c3c168-e6ca-4086-8e26-aaae6d568d2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "15"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "13860"}],
  SequenceForm["Gr(", 6, ",", 12, ") * ", " U(", 1, 
   Subscript[")", 15], " ---------> ", 13860],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.8917918001109743`*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"698ecf28-2ff8-46e4-ba2b-c8da78c34f2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "24"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "47520"}],
  SequenceForm["Gr(", 5, ",", 12, ") * ", " U(", 2, 
   Subscript[")", {6, 24}], " ---------> ", 47520],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791800251623*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"4b3d12fc-fda8-40dd-83dc-69ca319d1dc3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "33"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "54450"}],
  SequenceForm["Gr(", 4, ",", 12, ") * ", " U(", 3, 
   Subscript[")", {6, 33}], " ---------> ", 54450],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791800386981*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"7b991bf5-9cc5-400f-bab5-7f7c4c9979fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "42"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "23100"}],
  SequenceForm["Gr(", 3, ",", 12, ") * ", " U(", 4, 
   Subscript[")", {6, 42}], " ---------> ", 23100],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791800545987*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"dc7acb15-12c6-4ea8-a453-8f94007b3be7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "51"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "3366"}],
  
  SequenceForm["Gr(", 2, ",", 12, ") * ", " U(", 5, 
   Subscript[")", {6, 51}], " ---------> ", 3366],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791800672371*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"88a5e083-f5ea-4df3-9b0f-4ae7642e3495"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "60"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "120"}],
  SequenceForm["Gr(", 1, ",", 12, ") * ", " U(", 6, 
   Subscript[")", {6, 60}], " ---------> ", 120],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891682248677209*^9, 3.891682268622114*^9}, 
   3.891682299480042*^9, {3.8916824736865473`*^9, 3.8916825140533648`*^9}, {
   3.891682545687607*^9, 3.8916825607413282`*^9}, 3.8916826425966063`*^9, 
   3.891747837191285*^9, 3.891748001825755*^9, {3.891748039617627*^9, 
   3.891748046602674*^9}, 3.891752848489723*^9, 3.891752924924573*^9, 
   3.8917917552769527`*^9, 3.891791800822173*^9},
 CellLabel->
  "During evaluation of \
In[612]:=",ExpressionUUID->"f9fe73e2-dd69-476f-9ac5-f3f657574d05"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "examples of \[OpenCurlyDoubleQuote]marginal cases\[CloseCurlyDoubleQuote] \
(k=",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["n", "f"]}], TraditionalForm]],ExpressionUUID->
  "4707b990-1980-4a4c-9717-63d73cff561e"],
 "/2)"
}], "Subsubsection",
 CellChangeTimes->{{3.891746712185733*^9, 3.8917467127915277`*^9}, {
  3.891791155869215*^9, 
  3.8917911949775057`*^9}},ExpressionUUID->"da8a2164-9a12-49d2-9db6-\
8dab5c2be55b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"indSQCD", "[", 
   RowBox[{"7", ",", " ", "6", ",", 
    RowBox[{"-", "1"}], ",", " ", "12", ",", "1", ",", "True"}], "]"}], "//", 
  "Column"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"modSQCD", "[", 
   RowBox[{"7", ",", " ", "6", ",", " ", 
    RowBox[{"-", "1"}], ",", "12", ",", "1"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"indSQCD", "[", 
   RowBox[{"7", ",", " ", "6", ",", 
    RowBox[{"-", "1"}], ",", " ", "12", ",", 
    RowBox[{"-", "1"}], ",", "True"}], "]"}], "//", 
  "Column"}], "\[IndentingNewLine]", 
 RowBox[{"modSQCD", "[", 
  RowBox[{"7", ",", " ", "6", ",", " ", 
   RowBox[{"-", "1"}], ",", "12", ",", 
   RowBox[{"-", "1"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.891746721983294*^9, 3.891746743527478*^9}, {
   3.891747346887689*^9, 3.8917474331342077`*^9}, {3.891752760261155*^9, 
   3.891752768372563*^9}, 3.89175294437014*^9},
 CellLabel->
  "In[623]:=",ExpressionUUID->"4894202a-f591-499b-9805-d49db01c4fae"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"For \[Xi]>0:\"\>"},
    {
     RowBox[{"\<\"Type I\"\>", "\[Rule]", "792"}]},
    {
     RowBox[{"\<\"Type II\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type III\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type IV\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Total\"\>", "\[Rule]", "792"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.891746745606969*^9, {3.8917473501992702`*^9, 3.89174743359783*^9}, 
   3.891752035621398*^9, 3.891752352795767*^9, 3.891752768688102*^9, 
   3.891752933994681*^9, 3.891791208496849*^9, 3.891791825496307*^9},
 CellLabel->
  "Out[623]=",ExpressionUUID->"49d0615c-b8a8-424f-9e28-77182756380b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "792"}],
  SequenceForm["Gr(", 7, ",", 12, ")", " ---------> ", 792],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891746730756269*^9, 3.891746745758134*^9}, {
   3.891747350324544*^9, 3.891747433748962*^9}, 3.891752035747526*^9, 
   3.8917523529500723`*^9, 3.891752768949814*^9, 3.891752934089941*^9, 
   3.891791208653453*^9, 3.891791825622788*^9},
 CellLabel->
  "During evaluation of \
In[623]:=",ExpressionUUID->"c468b1c6-6a4e-4821-aee4-d84158b0b62f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"For \[Xi]<0:\"\>"},
    {
     RowBox[{"\<\"Type I\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type II\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type III\"\>", "\[Rule]", "330"}]},
    {
     RowBox[{"\<\"Type IV\"\>", "\[Rule]", "462"}]},
    {
     RowBox[{"\<\"Total\"\>", "\[Rule]", "792"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.891746745606969*^9, {3.8917473501992702`*^9, 3.89174743359783*^9}, 
   3.891752035621398*^9, 3.891752352795767*^9, 3.891752768688102*^9, 
   3.891752933994681*^9, 3.891791208496849*^9, 3.891791825768981*^9},
 CellLabel->
  "Out[625]=",ExpressionUUID->"a2fae7e4-5028-45d6-a90d-f338286bd018"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "7", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"12", ",", "5"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "330"}],
  SequenceForm["U(", 7, 
   Subscript[")", {12, 5}], " ---------> ", 330],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891746730756269*^9, 3.891746745758134*^9}, {
   3.891747350324544*^9, 3.891747433748962*^9}, 3.891752035747526*^9, 
   3.8917523529500723`*^9, 3.891752768949814*^9, 3.891752934089941*^9, 
   3.891791208653453*^9, 3.891791825919526*^9},
 CellLabel->
  "During evaluation of \
In[623]:=",ExpressionUUID->"40439b34-3ff6-4a70-8348-c20cabd868c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"type IV\"\>", "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "462"}],
  SequenceForm["type IV", " ---------> ", 462],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891746730756269*^9, 3.891746745758134*^9}, {
   3.891747350324544*^9, 3.891747433748962*^9}, 3.891752035747526*^9, 
   3.8917523529500723`*^9, 3.891752768949814*^9, 3.891752934089941*^9, 
   3.891791208653453*^9, 3.8917918260469713`*^9},
 CellLabel->
  "During evaluation of \
In[623]:=",ExpressionUUID->"8e9ef0ee-5594-46b3-8d33-fff04b35f877"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"indSQCD", "[", 
   RowBox[{
   "5", ",", " ", "4", ",", "1", ",", " ", "8", ",", "1", ",", "True"}], 
   "]"}], "//", "Column"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"modSQCD", "[", 
   RowBox[{"5", ",", " ", "4", ",", " ", "1", ",", "8", ",", "1"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"indSQCD", "[", 
   RowBox[{"5", ",", " ", "4", ",", "1", ",", " ", "8", ",", 
    RowBox[{"-", "1"}], ",", "True"}], "]"}], "//", 
  "Column"}], "\[IndentingNewLine]", 
 RowBox[{"modSQCD", "[", 
  RowBox[{"5", ",", " ", "4", ",", " ", "1", ",", "8", ",", 
   RowBox[{"-", "1"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.891752755705208*^9, 3.891752755940619*^9}, {
  3.8917529483717833`*^9, 3.891752992591517*^9}, {3.891753043939455*^9, 
  3.8917531135277967`*^9}},
 CellLabel->
  "In[627]:=",ExpressionUUID->"c493ee82-1cdc-44f2-a0f6-5eba49694361"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"For \[Xi]>0:\"\>"},
    {
     RowBox[{"\<\"Type I\"\>", "\[Rule]", "56"}]},
    {
     RowBox[{"\<\"Type II\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type III\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type IV\"\>", "\[Rule]", "35"}]},
    {
     RowBox[{"\<\"Total\"\>", "\[Rule]", "91"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.891752971467924*^9, 3.891752993704267*^9}, {
   3.89175304633037*^9, 3.891753115096122*^9}, 3.89179182898978*^9},
 CellLabel->
  "Out[627]=",ExpressionUUID->"3f2e4a72-2f73-416d-91b9-8d5ba0462727"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "56"}],
  SequenceForm["Gr(", 5, ",", 8, ")", " ---------> ", 56],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891752971632516*^9, 3.891752993852724*^9}, {
   3.891753046483552*^9, 3.891753115240363*^9}, 3.8917918291156483`*^9},
 CellLabel->
  "During evaluation of \
In[627]:=",ExpressionUUID->"3c9f623e-0441-401d-8bf6-8c79be0306ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"type IV\"\>", "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "35"}],
  SequenceForm["type IV", " ---------> ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891752971632516*^9, 3.891752993852724*^9}, {
   3.891753046483552*^9, 3.891753115240363*^9}, 3.8917918292417507`*^9},
 CellLabel->
  "During evaluation of \
In[627]:=",ExpressionUUID->"25fb9779-d9fd-4022-a4df-f26b93a90dd5"]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"For \[Xi]<0:\"\>"},
    {
     RowBox[{"\<\"Type I\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type II\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Type III\"\>", "\[Rule]", "91"}]},
    {
     RowBox[{"\<\"Type IV\"\>", "\[Rule]", "0"}]},
    {
     RowBox[{"\<\"Total\"\>", "\[Rule]", "91"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.891752971467924*^9, 3.891752993704267*^9}, {
   3.89175304633037*^9, 3.891753115096122*^9}, 3.8917918294162407`*^9},
 CellLabel->
  "Out[629]=",ExpressionUUID->"786dc923-fdae-4bf5-91e6-f33f6918f4a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"8", ",", "13"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "91"}],
  SequenceForm["U(", 5, 
   Subscript[")", {8, 13}], " ---------> ", 91],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891752971632516*^9, 3.891752993852724*^9}, {
   3.891753046483552*^9, 3.891753115240363*^9}, 3.8917918295460587`*^9},
 CellLabel->
  "During evaluation of \
In[627]:=",ExpressionUUID->"6053efe3-e446-4baf-807e-406a1e814e32"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The moduli space of SQCD with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "a"], TraditionalForm]],ExpressionUUID->
  "40716611-e097-4288-8b87-29a2364e4e76"],
 "=0 and \[Xi]<0"
}], "Subsection",
 CellChangeTimes->{{3.891681782667255*^9, 3.891681809867363*^9}, {
  3.8916818980263863`*^9, 3.8916819037709*^9}, {3.8916825845111227`*^9, 
  3.891682600266057*^9}, {3.891791858944332*^9, 
  3.891791859244769*^9}},ExpressionUUID->"caae36e2-8f28-4c9f-add0-\
29f691a1cd1c"],

Cell["The same examples with negative FI parameter:", "Text",
 CellChangeTimes->{{3.891681912948018*^9, 3.891681963487565*^9}, {
  3.8916823163007793`*^9, 3.8916823180998297`*^9}, {3.891682613117094*^9, 
  3.891682626755683*^9}, {3.8917918647390013`*^9, 
  3.8917918764931917`*^9}},ExpressionUUID->"ce302df6-8312-43bd-a7d0-\
88c6dfeffbf3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{"l", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<(k,l)=\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "l"}], "}"}], ",", " ", 
   "\"\<-- then we have the vacua:\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"modSQCD", "[", 
   RowBox[{"7", ",", " ", "k", ",", " ", "l", ",", " ", "12", ",", 
    RowBox[{"-", "1"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", "12"}], ";", 
  RowBox[{"l", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<(k,l)=\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "l"}], "}"}], ",", " ", 
   "\"\<-- then we have the vacua:\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"modSQCD", "[", 
   RowBox[{"7", ",", " ", "k", ",", " ", "l", ",", " ", "12", ",", 
    RowBox[{"-", "1"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"k", ",", "l"}], "]"}]}], "Input",
 CellChangeTimes->{{3.891681976567045*^9, 3.8916819776658773`*^9}, {
   3.8916821448694344`*^9, 3.891682298711651*^9}, {3.891682340295977*^9, 
   3.891682356336873*^9}, 3.891682388193125*^9, {3.891682459098044*^9, 
   3.891682555379257*^9}, {3.891791598575495*^9, 3.891791599331387*^9}, {
   3.8917917542555447`*^9, 3.89179175479206*^9}, {3.891791879125443*^9, 
   3.891791880717259*^9}},
 CellLabel->
  "In[631]:=",ExpressionUUID->"8faa84f6-792a-4e9b-9ff7-5c7ba330de22"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.891791881207416*^9},
 CellLabel->
  "During evaluation of \
In[631]:=",ExpressionUUID->"5eecea38-57f3-4eba-a275-f9298b0281cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(k,l)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"-- then we have the vacua:\"\>"}],
  SequenceForm["(k,l)=", {5, 3}, "-- then we have the vacua:"],
  Editable->False]], "Print",
 CellChangeTimes->{3.891791881380405*^9},
 CellLabel->
  "During evaluation of \
In[631]:=",ExpressionUUID->"5a40710e-09c7-4ae9-8892-ec11d37d3c69"],

Cell[BoxData["\<\"------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.891791881528104*^9},
 CellLabel->
  "During evaluation of \
In[631]:=",ExpressionUUID->"6da07b9f-9097-463c-a4de-b00067730b51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "7", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"11", ",", "32"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "960"}],
  SequenceForm["U(", 7, 
   Subscript[")", {11, 32}], " ---------> ", 960],
  Editable->False]], "Print",
 CellChangeTimes->{3.891791881673559*^9},
 CellLabel->
  "During evaluation of \
In[631]:=",ExpressionUUID->"a0822bcc-f245-40d9-bced-9f907e6163b1"],

Cell[BoxData["\<\"------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.8917918818152237`*^9},
 CellLabel->
  "During evaluation of \
In[631]:=",ExpressionUUID->"dfebfc16-1fe7-4514-90a3-ed7c4fc1c32e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(k,l)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "9"}], "}"}], 
   "\[InvisibleSpace]", "\<\"-- then we have the vacua:\"\>"}],
  SequenceForm["(k,l)=", {12, 9}, "-- then we have the vacua:"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8917918819760237`*^9},
 CellLabel->
  "During evaluation of \
In[631]:=",ExpressionUUID->"76faab2f-cb93-4797-b284-ffd750dea510"],

Cell[BoxData["\<\"------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.8917918821000967`*^9},
 CellLabel->
  "During evaluation of \
In[631]:=",ExpressionUUID->"9a587d7b-0393-4334-9287-386838d93858"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "7", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"18", ",", "81"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "143208"}],
  SequenceForm["U(", 7, 
   Subscript[")", {18, 81}], " ---------> ", 143208],
  Editable->False]], "Print",
 CellChangeTimes->{3.891791882246703*^9},
 CellLabel->
  "During evaluation of \
In[631]:=",ExpressionUUID->"58ae610f-7e5f-41cd-9925-687d92659712"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Witten index for any value of the parameters -- fullIndSQCD", \
"Subsection",
 CellChangeTimes->{{3.891792056496464*^9, 
  3.891792083387746*^9}},ExpressionUUID->"eaa444ea-569b-440f-8254-\
91b67b93fd30"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"indSQCD", "[", 
    SubscriptBox["N", "c"]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"18d396af-c371-4a4b-b5cd-1980b6d70faa"],
 StyleBox[", k, l, ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"f9c9ccde-2a45-405a-961a-13e8d6a815d4"],
 StyleBox[",  \[Xi]] or  ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   RowBox[{"indSQCD", "[", 
    SubscriptBox["N", "c"]}], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"5f15c276-b164-44e4-a427-c31aba66c8a8"],
 StyleBox[", k, l, ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"f975847b-73a9-42ef-ae2c-97751932210e"],
 StyleBox["] gives the full Witten index: ",
  FontWeight->"Bold"],
 " "
}], "Text",
 CellChangeTimes->{{3.891792087751457*^9, 
  3.891792122516399*^9}},ExpressionUUID->"baf1e106-7d02-4538-aa77-\
9ea63dc59c2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fullIndSQCD", "[", 
  RowBox[{"5", ",", 
   RowBox[{"7", "/", "2"}], ",", 
   RowBox[{"-", "11"}], ",", "5", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.891792233721387*^9, 3.891792237640787*^9}, {
  3.891792400538804*^9, 3.89179242098244*^9}},
 CellLabel->
  "In[789]:=",ExpressionUUID->"2e210c6e-9126-4074-865b-edd614842238"],

Cell[BoxData["145"], "Output",
 CellChangeTimes->{3.891792421619973*^9},
 CellLabel->
  "Out[789]=",ExpressionUUID->"25f2fc1e-a05a-4296-8e5f-1f48d2f2e220"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fullIndSQCD", "[", 
  RowBox[{"3", ",", "2", ",", "7", ",", "9", ",", "7"}], "]"}]], "Input",
 CellChangeTimes->{{3.891792074436521*^9, 3.891792076548801*^9}, {
  3.891792126645018*^9, 3.8917921572029953`*^9}, {3.891792266721087*^9, 
  3.891792428313611*^9}},
 CellLabel->
  "In[790]:=",ExpressionUUID->"da058336-77eb-4fd1-9a2a-52f2029bdb27"],

Cell[BoxData["372"], "Output",
 CellChangeTimes->{{3.891792136162571*^9, 3.8917921576994267`*^9}, {
  3.8917922407851048`*^9, 3.891792428884515*^9}},
 CellLabel->
  "Out[790]=",ExpressionUUID->"c172471e-7309-4655-8aa7-06b797ead53f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fullIndSQCD", "[", 
  RowBox[{"25", ",", "13", ",", 
   RowBox[{"-", "52"}], ",", "52", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.8918614436414137`*^9, 3.891861494406542*^9}},
 CellLabel->
  "In[956]:=",ExpressionUUID->"f3a5e232-a9bf-44ad-98c8-904b1986d53b"],

Cell[BoxData["2228654587308856"], "Output",
 CellChangeTimes->{{3.891861474656852*^9, 3.891861495077018*^9}},
 CellLabel->
  "Out[956]=",ExpressionUUID->"419285a0-e930-4739-8944-edbb9cd80ec1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some results discussed in the paper:", "Chapter",
 CellChangeTimes->{{3.891485482322598*^9, 3.8914854957775106`*^9}, {
  3.891680909424568*^9, 3.891680912346695*^9}, {3.891753144782276*^9, 
  3.8917531516540613`*^9}, {3.891862092514235*^9, 
  3.891862093588758*^9}},ExpressionUUID->"91feb321-9960-4205-a03c-\
80b5069a0ac8"],

Cell[CellGroupData[{

Cell["Tables for the index:", "Section",
 CellChangeTimes->{{3.891485501823503*^9, 
  3.891485505906458*^9}},ExpressionUUID->"aac6fefb-c154-4bcc-9707-\
22fcfc4b2f05"],

Cell[CellGroupData[{

Cell["Generating some tables on the electric side", "Subsection",
 CellChangeTimes->{{3.8903608796647167`*^9, 3.8903608841383266`*^9}, {
  3.8903609257165527`*^9, 3.890360928342691*^9}, {3.890360961006344*^9, 
  3.890360970240456*^9}, {3.890361031462016*^9, 3.890361033832078*^9}, {
  3.890365996587955*^9, 3.890366002944269*^9}, {3.891485526774972*^9, 
  3.891485530608325*^9}},ExpressionUUID->"88b5be42-839f-476c-9d4f-\
783682574065"],

Cell[CellGroupData[{

Cell["Comparing with Table 2 of arXiv:2301.10753v3", "Subsubsection",
 CellChangeTimes->{{3.890361553188107*^9, 3.890361588430874*^9}, {
   3.8903684258602943`*^9, 3.890368447955647*^9}, 
   3.891681743667048*^9},ExpressionUUID->"b411ba06-63fc-4a85-abb0-\
000874e8d5a6"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"posFI24", ",", " ", "negFI24"}], "]"}]], "Input",
 CellChangeTimes->{{3.89036308231286*^9, 3.8903630890352573`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"94338cd8-24a9-4ecb-9342-9cf311fb04de"],

Cell[TextData[{
 "This is for the U(2) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],ExpressionUUID->
  "834d999c-35da-4222-ace8-c159c53c8804"],
 "=4 theory. Computing the index with positive FI parameter, for k>=0, \
-1<=l<=10:"
}], "Text",
 CellChangeTimes->{{3.8916810828208113`*^9, 3.891681112243217*^9}, {
  3.891681207594451*^9, 3.891681231197646*^9}, {3.891681825548864*^9, 
  3.8916818263104*^9}},ExpressionUUID->"6ee80456-bc5a-4b77-adea-92f6bb9f6d9a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"posFI24", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indSQCD", "[", 
        RowBox[{"2", ",", " ", "k", ",", " ", "l", ",", " ", "4", ",", " ", 
         RowBox[{"+", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"posFI24", "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.8903610159023848`*^9, 3.890361020336032*^9}, {
  3.8903610634367323`*^9, 3.8903610674102507`*^9}, {3.890361099614032*^9, 
  3.890361113666613*^9}, {3.89036150855085*^9, 3.890361524824053*^9}, {
  3.890363001818508*^9, 3.890363001958428*^9}, {3.890371302214773*^9, 
  3.890371305173682*^9}, {3.8903713976925983`*^9, 3.890371399586246*^9}, {
  3.891681347819865*^9, 3.891681350631803*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"d7ff4cb2-12c3-491c-abb3-5a1a5fbf994e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "14", "13", "12", "11", "10", "9", "8", "7", "6", "6", "6", "7", 
     "8", "9", "10", "11", "12", "13", "14", "15"},
    {"23", "21", "19", "17", "15", "13", "11", "9", "7", "6", "6", "6", "7", 
     "9", "11", "13", "15", "17", "19", "21", "23"},
    {"30", "27", "24", "21", "18", "15", "12", "9", "6", "6", "6", "9", "12", 
     "15", "18", "21", "24", "27", "30", "33", "36"},
    {"36", "32", "28", "24", "20", "16", "12", "8", "6", "6", "10", "14", 
     "18", "22", "26", "30", "34", "38", "42", "46", "50"},
    {"41", "36", "31", "26", "21", "16", "11", "6", "6", "10", "15", "20", 
     "25", "30", "35", "40", "45", "50", "55", "60", "65"},
    {"45", "39", "33", "27", "21", "15", "9", "6", "10", "15", "21", "27", 
     "33", "39", "45", "51", "57", "63", "69", "75", "81"},
    {"48", "41", "34", "27", "20", "13", "6", "10", "14", "21", "28", "35", 
     "42", "49", "56", "63", "70", "77", "84", "91", "98"},
    {"50", "42", "34", "26", "18", "10", "10", "14", "20", "28", "36", "44", 
     "52", "60", "68", "76", "84", "92", "100", "108", "116"},
    {"51", "42", "33", "24", "15", "10", "14", "18", "27", "36", "45", "54", 
     "63", "72", "81", "90", "99", "108", "117", "126", "135"},
    {"51", "41", "31", "21", "15", "14", "18", "25", "35", "45", "55", "65", 
     "75", "85", "95", "105", "115", "125", "135", "145", "155"},
    {"50", "39", "28", "21", "14", "18", "22", "33", "44", "55", "66", "77", 
     "88", "99", "110", "121", "132", "143", "154", "165", "176"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.890361104172492*^9, 3.890361115185701*^9}, 
   3.890361526980135*^9, 3.8903630033929453`*^9, 3.890363092350646*^9, 
   3.89036794563581*^9, 3.8903681202014523`*^9, 3.8903681608587227`*^9, 
   3.890369074548099*^9, 3.890371020431024*^9, {3.890371123448786*^9, 
   3.8903711386188927`*^9}, 3.890371306446534*^9, 3.890371400874062*^9, 
   3.890372320178495*^9, {3.8903727616835537`*^9, 3.8903727677016487`*^9}, 
   3.890380797176426*^9, 3.891053209403617*^9, {3.891097641990872*^9, 
   3.891097653920862*^9}, 3.8914852509558*^9, 3.891680969960609*^9, 
   3.891681351019721*^9},
 CellLabel->
  "Out[182]//TableForm=",ExpressionUUID->"3162942c-7bde-46f5-81ce-\
1435dbbc5cd8"]
}, Open  ]],

Cell["\<\
With positive FI parameter, for k<=0, -1<=l<=10: (Note the symmetry \
(k,l)->(-k,-l), as expected.)\
\>", "Text",
 CellChangeTimes->{{3.8916810828208113`*^9, 3.8916811521338043`*^9}, {
  3.891681204246373*^9, 
  3.8916812047009277`*^9}},ExpressionUUID->"7e445161-2d24-443d-bcb0-\
b3304ea7ae66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"indSQCD", "[", 
       RowBox[{
       "2", ",", " ", "k", ",", " ", "l", ",", " ", "4", ",", " ", "1"}], 
       "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"-", "10"}], ",", "0"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.890386545388228*^9, 3.890386549412327*^9}, {
  3.891680985581933*^9, 3.89168099109166*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"02c6eac8-9963-42dc-8559-7340c8a9982e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"176", "165", "154", "143", "132", "121", "110", "99", "88", "77", "66", 
     "55", "44", "33", "22", "18", "14", "21", "28", "39", "50"},
    {"155", "145", "135", "125", "115", "105", "95", "85", "75", "65", "55", 
     "45", "35", "25", "18", "14", "15", "21", "31", "41", "51"},
    {"135", "126", "117", "108", "99", "90", "81", "72", "63", "54", "45", 
     "36", "27", "18", "14", "10", "15", "24", "33", "42", "51"},
    {"116", "108", "100", "92", "84", "76", "68", "60", "52", "44", "36", 
     "28", "20", "14", "10", "10", "18", "26", "34", "42", "50"},
    {"98", "91", "84", "77", "70", "63", "56", "49", "42", "35", "28", "21", 
     "14", "10", "6", "13", "20", "27", "34", "41", "48"},
    {"81", "75", "69", "63", "57", "51", "45", "39", "33", "27", "21", "15", 
     "10", "6", "9", "15", "21", "27", "33", "39", "45"},
    {"65", "60", "55", "50", "45", "40", "35", "30", "25", "20", "15", "10", 
     "6", "6", "11", "16", "21", "26", "31", "36", "41"},
    {"50", "46", "42", "38", "34", "30", "26", "22", "18", "14", "10", "6", 
     "6", "8", "12", "16", "20", "24", "28", "32", "36"},
    {"36", "33", "30", "27", "24", "21", "18", "15", "12", "9", "6", "6", "6",
      "9", "12", "15", "18", "21", "24", "27", "30"},
    {"23", "21", "19", "17", "15", "13", "11", "9", "7", "6", "6", "6", "7", 
     "9", "11", "13", "15", "17", "19", "21", "23"},
    {"15", "14", "13", "12", "11", "10", "9", "8", "7", "6", "6", "6", "7", 
     "8", "9", "10", "11", "12", "13", "14", "15"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.890386550726101*^9, 3.891053209428685*^9, {3.891097642015388*^9, 
   3.8910976539442177`*^9}, 3.891485250983656*^9, {3.8916809822467327`*^9, 
   3.891680991501769*^9}},
 CellLabel->
  "Out[165]//TableForm=",ExpressionUUID->"4b244032-d604-4438-aa0b-\
f73e8c312318"]
}, Open  ]],

Cell["\<\
Computing the index with negative FI parameter, for k>=0, -1<=l<=10:\
\>", "Text",
 CellChangeTimes->{{3.8916810828208113`*^9, 3.891681112243217*^9}, {
  3.891681184452333*^9, 
  3.891681200448656*^9}},ExpressionUUID->"a9496202-9abc-47aa-b096-\
e93f34201e96"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"negFI24", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indSQCD", "[", 
        RowBox[{"2", ",", " ", "k", ",", " ", "l", ",", " ", "4", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"negFI24", " ", "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.890361141505821*^9, 3.890361141785432*^9}, {
  3.890361529574173*^9, 3.890361532899275*^9}, {3.890363012487813*^9, 
  3.890363012580452*^9}, {3.890371274009611*^9, 3.890371285173235*^9}, {
  3.8903714090053787`*^9, 3.890371411819707*^9}, {3.8916813216588717`*^9, 
  3.8916813253662443`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"5bb586b4-8da3-4d04-8b15-e88eea5bf0f2"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "14", "13", "12", "11", "10", "9", "8", "7", "6", "6", "6", "7", 
     "8", "9", "10", "11", "12", "13", "14", "15"},
    {"23", "21", "19", "17", "15", "13", "11", "9", "7", "6", "6", "6", "7", 
     "9", "11", "13", "15", "17", "19", "21", "23"},
    {"30", "27", "24", "21", "18", "15", "12", "9", "6", "6", "6", "9", "12", 
     "15", "18", "21", "24", "27", "30", "33", "36"},
    {"36", "32", "28", "24", "20", "16", "12", "8", "6", "6", "10", "14", 
     "18", "22", "26", "30", "34", "38", "42", "46", "50"},
    {"41", "36", "31", "26", "21", "16", "11", "6", "6", "10", "15", "20", 
     "25", "30", "35", "40", "45", "50", "55", "60", "65"},
    {"45", "39", "33", "27", "21", "15", "9", "6", "10", "15", "21", "27", 
     "33", "39", "45", "51", "57", "63", "69", "75", "81"},
    {"48", "41", "34", "27", "20", "13", "6", "10", "14", "21", "28", "35", 
     "42", "49", "56", "63", "70", "77", "84", "91", "98"},
    {"50", "42", "34", "26", "18", "10", "10", "14", "20", "28", "36", "44", 
     "52", "60", "68", "76", "84", "92", "100", "108", "116"},
    {"51", "42", "33", "24", "15", "10", "14", "18", "27", "36", "45", "54", 
     "63", "72", "81", "90", "99", "108", "117", "126", "135"},
    {"51", "41", "31", "21", "15", "14", "18", "25", "35", "45", "55", "65", 
     "75", "85", "95", "105", "115", "125", "135", "145", "155"},
    {"50", "39", "28", "21", "14", "18", "22", "33", "44", "55", "66", "77", 
     "88", "99", "110", "121", "132", "143", "154", "165", "176"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8903637767980337`*^9, 3.890368170142021*^9, 3.8903690780133963`*^9, 
   3.8903710311627293`*^9, 3.8903711924505053`*^9, 3.890371286334861*^9, 
   3.890371413319355*^9, 3.890372326665463*^9, 3.890372770643015*^9, 
   3.890380797206642*^9, 3.891053209476871*^9, {3.89109764206364*^9, 
   3.891097653990432*^9}, 3.891485251035535*^9, 3.891681272527974*^9, 
   3.891681327559268*^9},
 CellLabel->
  "Out[180]//TableForm=",ExpressionUUID->"df824438-c6e2-470b-ae2b-\
5c791075f08d"]
}, Open  ]],

Cell["and for k<=0, -1<=l<=10:", "Text",
 CellChangeTimes->{{3.8916810828208113`*^9, 3.8916811521338043`*^9}, {
  3.891681194940287*^9, 
  3.8916811986561403`*^9}},ExpressionUUID->"fe62e0bb-f012-4274-95cf-\
60c1011e560c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"indSQCD", "[", 
       RowBox[{"2", ",", " ", "k", ",", " ", "l", ",", " ", "4", ",", " ", 
        RowBox[{"-", "1"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"-", "10"}], ",", "0"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.890386693444482*^9, 3.890386698701263*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"06b0b9c0-b7bf-4614-a411-fedc48eda4b9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"176", "165", "154", "143", "132", "121", "110", "99", "88", "77", "66", 
     "55", "44", "33", "22", "18", "14", "21", "28", "39", "50"},
    {"155", "145", "135", "125", "115", "105", "95", "85", "75", "65", "55", 
     "45", "35", "25", "18", "14", "15", "21", "31", "41", "51"},
    {"135", "126", "117", "108", "99", "90", "81", "72", "63", "54", "45", 
     "36", "27", "18", "14", "10", "15", "24", "33", "42", "51"},
    {"116", "108", "100", "92", "84", "76", "68", "60", "52", "44", "36", 
     "28", "20", "14", "10", "10", "18", "26", "34", "42", "50"},
    {"98", "91", "84", "77", "70", "63", "56", "49", "42", "35", "28", "21", 
     "14", "10", "6", "13", "20", "27", "34", "41", "48"},
    {"81", "75", "69", "63", "57", "51", "45", "39", "33", "27", "21", "15", 
     "10", "6", "9", "15", "21", "27", "33", "39", "45"},
    {"65", "60", "55", "50", "45", "40", "35", "30", "25", "20", "15", "10", 
     "6", "6", "11", "16", "21", "26", "31", "36", "41"},
    {"50", "46", "42", "38", "34", "30", "26", "22", "18", "14", "10", "6", 
     "6", "8", "12", "16", "20", "24", "28", "32", "36"},
    {"36", "33", "30", "27", "24", "21", "18", "15", "12", "9", "6", "6", "6",
      "9", "12", "15", "18", "21", "24", "27", "30"},
    {"23", "21", "19", "17", "15", "13", "11", "9", "7", "6", "6", "6", "7", 
     "9", "11", "13", "15", "17", "19", "21", "23"},
    {"15", "14", "13", "12", "11", "10", "9", "8", "7", "6", "6", "6", "7", 
     "8", "9", "10", "11", "12", "13", "14", "15"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.890386700494339*^9, 3.891053209452882*^9, {3.89109764203953*^9, 
   3.89109765396721*^9}, 3.891485251009761*^9},
 CellLabel->
  "Out[53]//TableForm=",ExpressionUUID->"7f16bf63-537d-4063-89a5-\
589e0d49e430"]
}, Open  ]],

Cell["checking positive and negative FI term computations agree:", "Text",
 CellChangeTimes->{{3.891681374243601*^9, 
  3.8916813924330606`*^9}},ExpressionUUID->"7b474009-d8c9-41af-9374-\
c0b33a8b8f4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"posFI24", "-", "negFI24"}], "//", "Flatten"}], "//", 
  "Tally"}]], "Input",
 CellChangeTimes->{{3.891681356649428*^9, 3.891681360413568*^9}, {
  3.89168139863349*^9, 3.891681410395461*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"7d80162c-d43e-423e-a1dd-0ceb03ab13a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "231"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8916813607610607`*^9, {3.891681400426433*^9, 3.8916814107742147`*^9}},
 CellLabel->
  "Out[185]=",ExpressionUUID->"c2ebe87b-b759-4a18-8ecb-e622fdc1075d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparing with Table 3 of arXiv:2301.10753v3:", "Subsubsection",
 CellChangeTimes->{{3.8903616002705803`*^9, 3.8903616261258163`*^9}, {
  3.890368453909975*^9, 3.89036847475963*^9}, {3.8916817460354853`*^9, 
  3.891681746415324*^9}},ExpressionUUID->"eebc1c50-1461-44bc-8959-\
d28a45ad27c8"],

Cell[TextData[{
 "This is for the U(2) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],ExpressionUUID->
  "aa2cde3e-1cb6-48ab-9809-59735a6a3fa0"],
 "=5 theory:"
}], "Text",
 CellChangeTimes->{{3.8916810828208113`*^9, 3.891681112243217*^9}, {
  3.891681207594451*^9, 3.8916812454214487`*^9}, {3.891681841120625*^9, 
  3.891681843603837*^9}},ExpressionUUID->"8de2ae95-a9d9-4826-abee-\
a5ca9e629377"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posFI25", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indSQCD", "[", 
        RowBox[{"2", ",", " ", "k", ",", " ", "l", ",", " ", "5", ",", " ", 
         RowBox[{"+", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"21", "/", "2"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890361637899343*^9, 3.89036167983267*^9}, {
  3.890363316996606*^9, 3.890363317095739*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"446ede41-38ef-410f-bc94-ed94a4e91e46"],

Cell[BoxData[
 TagBox[GridBox[{
    {"27", "25", "23", "21", "19", "17", "15", "13", "11", "10", "10", "10", 
     "11", "12", "13", "14", "15", "17", "19", "21", "23"},
    {"34", "31", "28", "25", "22", "19", "16", "13", "10", "10", "10", "10", 
     "12", "15", "18", "21", "24", "27", "30", "33", "36"},
    {"40", "36", "32", "28", "24", "20", "16", "12", "10", "10", "10", "14", 
     "18", "22", "26", "30", "34", "38", "42", "46", "50"},
    {"45", "40", "35", "30", "25", "20", "15", "10", "10", "10", "15", "20", 
     "25", "30", "35", "40", "45", "50", "55", "60", "65"},
    {"49", "43", "37", "31", "25", "19", "13", "10", "10", "15", "21", "27", 
     "33", "39", "45", "51", "57", "63", "69", "75", "81"},
    {"52", "45", "38", "31", "24", "17", "10", "10", "15", "21", "28", "35", 
     "42", "49", "56", "63", "70", "77", "84", "91", "98"},
    {"54", "46", "38", "30", "22", "14", "10", "15", "20", "28", "36", "44", 
     "52", "60", "68", "76", "84", "92", "100", "108", "116"},
    {"55", "46", "37", "28", "19", "10", "15", "20", "27", "36", "45", "54", 
     "63", "72", "81", "90", "99", "108", "117", "126", "135"},
    {"55", "45", "35", "25", "15", "15", "20", "25", "35", "45", "55", "65", 
     "75", "85", "95", "105", "115", "125", "135", "145", "155"},
    {"54", "43", "32", "21", "15", "20", "25", "33", "44", "55", "66", "77", 
     "88", "99", "110", "121", "132", "143", "154", "165", "176"},
    {"52", "40", "28", "21", "20", "25", "30", "42", "54", "66", "78", "90", 
     "102", "114", "126", "138", "150", "162", "174", "186", "198"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.890361651042652*^9, 3.890361681390065*^9}, 
   3.890363319466538*^9, 3.890373465545828*^9, 3.890380797234448*^9, 
   3.891053209501996*^9, {3.8910976420887213`*^9, 3.891097654014126*^9}, 
   3.891485251062409*^9, 3.891681247953989*^9},
 CellLabel->
  "Out[166]//TableForm=",ExpressionUUID->"6161ef7b-170e-45a9-a12b-\
a6ff1ab27373"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"negFI25", " ", "=", "  ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indSQCD", "[", 
        RowBox[{"2", ",", " ", "k", ",", " ", "l", ",", " ", "5", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"21", "/", "2"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.8903616826538067`*^9, 3.890361695927105*^9}, {
  3.8903633231196957`*^9, 3.8903633232485447`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"c9a6d87d-0d41-48ab-a7ae-555713ff3412"],

Cell[BoxData[
 TagBox[GridBox[{
    {"27", "25", "23", "21", "19", "17", "15", "13", "11", "10", "10", "10", 
     "11", "12", "13", "14", "15", "17", "19", "21", "23"},
    {"34", "31", "28", "25", "22", "19", "16", "13", "10", "10", "10", "10", 
     "12", "15", "18", "21", "24", "27", "30", "33", "36"},
    {"40", "36", "32", "28", "24", "20", "16", "12", "10", "10", "10", "14", 
     "18", "22", "26", "30", "34", "38", "42", "46", "50"},
    {"45", "40", "35", "30", "25", "20", "15", "10", "10", "10", "15", "20", 
     "25", "30", "35", "40", "45", "50", "55", "60", "65"},
    {"49", "43", "37", "31", "25", "19", "13", "10", "10", "15", "21", "27", 
     "33", "39", "45", "51", "57", "63", "69", "75", "81"},
    {"52", "45", "38", "31", "24", "17", "10", "10", "15", "21", "28", "35", 
     "42", "49", "56", "63", "70", "77", "84", "91", "98"},
    {"54", "46", "38", "30", "22", "14", "10", "15", "20", "28", "36", "44", 
     "52", "60", "68", "76", "84", "92", "100", "108", "116"},
    {"55", "46", "37", "28", "19", "10", "15", "20", "27", "36", "45", "54", 
     "63", "72", "81", "90", "99", "108", "117", "126", "135"},
    {"55", "45", "35", "25", "15", "15", "20", "25", "35", "45", "55", "65", 
     "75", "85", "95", "105", "115", "125", "135", "145", "155"},
    {"54", "43", "32", "21", "15", "20", "25", "33", "44", "55", "66", "77", 
     "88", "99", "110", "121", "132", "143", "154", "165", "176"},
    {"52", "40", "28", "21", "20", "25", "30", "42", "54", "66", "78", "90", 
     "102", "114", "126", "138", "150", "162", "174", "186", "198"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.890361699636568*^9, 3.890363325189102*^9, 3.8903734713845253`*^9, 
   3.89038079726103*^9, 3.891053209530744*^9, {3.8910976421135283`*^9, 
   3.891097654038073*^9}, 3.891485251089367*^9, 3.891681250487962*^9},
 CellLabel->
  "Out[167]//TableForm=",ExpressionUUID->"68894131-2190-4122-ad52-\
bb4692940593"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posFI25", "-", "negFI25"}]], "Input",
 CellChangeTimes->{{3.8903617017916327`*^9, 3.890361706929925*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"c57242e1-868b-4494-baab-f866049a314c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.890361707470393*^9, 3.890380797269413*^9, 3.891053209534416*^9, {
   3.891097642117098*^9, 3.891097654043201*^9}, 3.8914852510942917`*^9, 
   3.891681255133926*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"33a563b6-1165-4155-a6a4-d24ffa35eb34"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Tables for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", 
     SubscriptBox["n", "f"]}]}], TraditionalForm]],ExpressionUUID->
  "98830e85-a32d-4f45-84e9-e212e5cb17fc"],
 ") = (3,6):"
}], "Subsubsection",
 CellChangeTimes->{{3.890368604449408*^9, 3.89036862033435*^9}, 
   3.890378758717424*^9, 
   3.8916814442964563`*^9},ExpressionUUID->"636d6e7f-5109-42e5-b33a-\
740fcc9afc95"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posFI36", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indSQCD", "[", 
        RowBox[{"3", ",", " ", "k", ",", " ", "l", ",", " ", "6", ",", " ", 
         RowBox[{"+", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890368680821319*^9, 3.89036869090705*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"af8d0b59-1e07-4efe-9322-13c2ae50ddc1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"50", "46", "42", "38", "34", "30", "26", "22", "21", "20", "20", "20", 
     "21", "22", "26", "30", "34", "38", "42", "46", "50"},
    {"46", "43", "40", "37", "34", "31", "28", "25", "22", "20", "20", "20", 
     "22", "25", "28", "31", "34", "37", "40", "43", "46"},
    {"70", "64", "58", "52", "46", "40", "34", "28", "22", "20", "20", "20", 
     "22", "28", "34", "40", "46", "52", "58", "64", "70"},
    {"100", "90", "80", "70", "60", "50", "40", "30", "20", "20", "20", "30", 
     "40", "50", "60", "70", "80", "90", "100", "110", "120"},
    {"135", "120", "105", "90", "75", "60", "45", "30", "20", "20", "35", 
     "50", "65", "80", "95", "110", "125", "140", "155", "170", "185"},
    {"174", "153", "132", "111", "90", "69", "48", "27", "20", "35", "56", 
     "77", "98", "119", "140", "161", "182", "203", "224", "245", "266"},
    {"216", "188", "160", "132", "104", "76", "48", "20", "35", "56", "84", 
     "112", "140", "168", "196", "224", "252", "280", "308", "336", "364"},
    {"260", "224", "188", "152", "116", "80", "44", "35", "50", "84", "120", 
     "156", "192", "228", "264", "300", "336", "372", "408", "444", "480"},
    {"305", "260", "215", "170", "125", "80", "50", "50", "77", "120", "165", 
     "210", "255", "300", "345", "390", "435", "480", "525", "570", "615"},
    {"350", "295", "240", "185", "130", "90", "50", "65", "110", "165", "220",
      "275", "330", "385", "440", "495", "550", "605", "660", "715", "770"},
    {"394", "328", "262", "196", "145", "94", "65", "98", "154", "220", "286",
      "352", "418", "484", "550", "616", "682", "748", "814", "880", "946"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.890368692192144*^9, 3.890373499902686*^9, 3.8903807973063593`*^9, 
   3.891053209570064*^9, {3.891097642153455*^9, 3.891097654077533*^9}, 
   3.891485251131963*^9},
 CellLabel->
  "Out[58]//TableForm=",ExpressionUUID->"62c5d855-59f1-4d66-815d-\
a0396b902fb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"negFI36", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indSQCD", "[", 
        RowBox[{"3", ",", " ", "k", ",", " ", "l", ",", " ", "6", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890368702879381*^9, 3.890368705964663*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"8f5da0a3-15f4-487d-9aa9-2c27e4f1b888"],

Cell[BoxData[
 TagBox[GridBox[{
    {"50", "46", "42", "38", "34", "30", "26", "22", "21", "20", "20", "20", 
     "21", "22", "26", "30", "34", "38", "42", "46", "50"},
    {"46", "43", "40", "37", "34", "31", "28", "25", "22", "20", "20", "20", 
     "22", "25", "28", "31", "34", "37", "40", "43", "46"},
    {"70", "64", "58", "52", "46", "40", "34", "28", "22", "20", "20", "20", 
     "22", "28", "34", "40", "46", "52", "58", "64", "70"},
    {"100", "90", "80", "70", "60", "50", "40", "30", "20", "20", "20", "30", 
     "40", "50", "60", "70", "80", "90", "100", "110", "120"},
    {"135", "120", "105", "90", "75", "60", "45", "30", "20", "20", "35", 
     "50", "65", "80", "95", "110", "125", "140", "155", "170", "185"},
    {"174", "153", "132", "111", "90", "69", "48", "27", "20", "35", "56", 
     "77", "98", "119", "140", "161", "182", "203", "224", "245", "266"},
    {"216", "188", "160", "132", "104", "76", "48", "20", "35", "56", "84", 
     "112", "140", "168", "196", "224", "252", "280", "308", "336", "364"},
    {"260", "224", "188", "152", "116", "80", "44", "35", "50", "84", "120", 
     "156", "192", "228", "264", "300", "336", "372", "408", "444", "480"},
    {"305", "260", "215", "170", "125", "80", "50", "50", "77", "120", "165", 
     "210", "255", "300", "345", "390", "435", "480", "525", "570", "615"},
    {"350", "295", "240", "185", "130", "90", "50", "65", "110", "165", "220",
      "275", "330", "385", "440", "495", "550", "605", "660", "715", "770"},
    {"394", "328", "262", "196", "145", "94", "65", "98", "154", "220", "286",
      "352", "418", "484", "550", "616", "682", "748", "814", "880", "946"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8903687072515383`*^9, 3.890373504147069*^9, 3.8903807973437357`*^9, 
   3.8910532096051683`*^9, {3.891097642189144*^9, 3.891097654111608*^9}, 
   3.891485251168886*^9},
 CellLabel->
  "Out[59]//TableForm=",ExpressionUUID->"1949046d-981c-49cd-a264-\
0105d4e8e61a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Tables for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["N", "c"]}], TraditionalForm]],ExpressionUUID->
  "61ffc440-f816-4c05-9d79-681232421569"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],ExpressionUUID->
  "80c5e77f-9e0d-42ad-8a93-2bc1886e9ed6"],
 ") = (5,7):"
}], "Subsubsection",
 CellChangeTimes->{{3.8903685008535843`*^9, 3.890368535441794*^9}, 
   3.890378760029347*^9, 
   3.891681451462799*^9},ExpressionUUID->"e9ca51a0-aadd-4126-b053-\
69518918eb65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posFI57", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indSQCD", "[", 
        RowBox[{"5", ",", " ", "k", ",", " ", "l", ",", " ", "7", ",", " ", 
         RowBox[{"+", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"21", "/", "2"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890368552100501*^9, 3.890368558034309*^9}, {
  3.890368648876614*^9, 3.890368651650236*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"6b1314d9-277a-47ef-8d4b-a899f4cf2b75"],

Cell[BoxData[
 TagBox[GridBox[{
    {"38", "36", "34", "32", "30", "28", "26", "24", "22", "21", "21", "21", 
     "21", "24", "27", "30", "33", "36", "39", "42", "45"},
    {"50", "46", "42", "38", "34", "30", "26", "23", "22", "21", "21", "21", 
     "21", "23", "27", "31", "35", "39", "43", "47", "51"},
    {"65", "60", "55", "50", "45", "40", "35", "30", "25", "21", "21", "21", 
     "21", "21", "26", "31", "36", "41", "46", "51", "56"},
    {"150", "135", "120", "105", "90", "75", "60", "45", "30", "21", "21", 
     "36", "51", "66", "81", "96", "111", "126", "141", "156", "171"},
    {"315", "280", "245", "210", "175", "140", "105", "70", "35", "21", "56", 
     "91", "126", "161", "196", "231", "266", "301", "336", "371", "406"},
    {"595", "525", "455", "385", "315", "245", "175", "105", "35", "56", 
     "126", "196", "266", "336", "406", "476", "546", "616", "686", "756", 
     "826"},
    {"1029", "903", "777", "651", "525", "399", "273", "147", "56", "126", 
     "252", "378", "504", "630", "756", "882", "1008", "1134", "1260", "1386",
      "1512"},
    {"1659", "1449", "1239", "1029", "819", "609", "399", "224", "91", "252", 
     "462", "672", "882", "1092", "1302", "1512", "1722", "1932", "2142", 
     "2352", "2562"},
    {"2529", "2199", "1869", "1539", "1209", "879", "584", "289", "196", 
     "462", "792", "1122", "1452", "1782", "2112", "2442", "2772", "3102", 
     "3432", "3762", "4092"},
    {"3684", "3189", "2694", "2199", "1704", "1244", "784", "324", "336", 
     "792", "1287", "1782", "2277", "2772", "3267", "3762", "4257", "4752", 
     "5247", "5742", "6237"},
    {"5169", "4454", "3739", "3024", "2344", "1664", "984", "409", "616", 
     "1287", "2002", "2717", "3432", "4147", "4862", "5577", "6292", "7007", 
     "7722", "8437", "9152"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8903686445129128`*^9, 3.8903686529898443`*^9}, 
   3.8903735227786827`*^9, 3.890380797404953*^9, 3.891053209663395*^9, {
   3.891097642248116*^9, 3.891097654168826*^9}, 3.8914852512291403`*^9},
 CellLabel->
  "Out[60]//TableForm=",ExpressionUUID->"93f3fb49-6929-4a80-a5d0-\
57ba5d090b75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"negFI57", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indSQCD", "[", 
        RowBox[{"5", ",", " ", "k", ",", " ", "l", ",", " ", "7", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"21", "/", "2"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.8903686663157997`*^9, 3.8903686710213823`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"e7be0dc0-f3bb-4028-b044-db2965f6e106"],

Cell[BoxData[
 TagBox[GridBox[{
    {"38", "36", "34", "32", "30", "28", "26", "24", "22", "21", "21", "21", 
     "21", "24", "27", "30", "33", "36", "39", "42", "45"},
    {"50", "46", "42", "38", "34", "30", "26", "23", "22", "21", "21", "21", 
     "21", "23", "27", "31", "35", "39", "43", "47", "51"},
    {"65", "60", "55", "50", "45", "40", "35", "30", "25", "21", "21", "21", 
     "21", "21", "26", "31", "36", "41", "46", "51", "56"},
    {"150", "135", "120", "105", "90", "75", "60", "45", "30", "21", "21", 
     "36", "51", "66", "81", "96", "111", "126", "141", "156", "171"},
    {"315", "280", "245", "210", "175", "140", "105", "70", "35", "21", "56", 
     "91", "126", "161", "196", "231", "266", "301", "336", "371", "406"},
    {"595", "525", "455", "385", "315", "245", "175", "105", "35", "56", 
     "126", "196", "266", "336", "406", "476", "546", "616", "686", "756", 
     "826"},
    {"1029", "903", "777", "651", "525", "399", "273", "147", "56", "126", 
     "252", "378", "504", "630", "756", "882", "1008", "1134", "1260", "1386",
      "1512"},
    {"1659", "1449", "1239", "1029", "819", "609", "399", "224", "91", "252", 
     "462", "672", "882", "1092", "1302", "1512", "1722", "1932", "2142", 
     "2352", "2562"},
    {"2529", "2199", "1869", "1539", "1209", "879", "584", "289", "196", 
     "462", "792", "1122", "1452", "1782", "2112", "2442", "2772", "3102", 
     "3432", "3762", "4092"},
    {"3684", "3189", "2694", "2199", "1704", "1244", "784", "324", "336", 
     "792", "1287", "1782", "2277", "2772", "3267", "3762", "4257", "4752", 
     "5247", "5742", "6237"},
    {"5169", "4454", "3739", "3024", "2344", "1664", "984", "409", "616", 
     "1287", "2002", "2717", "3432", "4147", "4862", "5577", "6292", "7007", 
     "7722", "8437", "9152"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.890368672383407*^9, 3.890373527283445*^9, 3.8903807974648657`*^9, 
   3.8910532097220078`*^9, {3.891097642307905*^9, 3.891097654225586*^9}, 
   3.891485251289187*^9},
 CellLabel->
  "Out[61]//TableForm=",ExpressionUUID->"b9e90173-fa3e-4442-85aa-\
81f9e4ec345e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Tables for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["N", "c"]}], TraditionalForm]],ExpressionUUID->
  "cefc5d27-faba-478c-af5c-a2b3fdaa87a3"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]],ExpressionUUID->
  "8eb44bfd-34a0-4b29-bf36-19b5f380c935"],
 ") = (13,27):"
}], "Subsubsection",
 CellChangeTimes->{{3.8903685008535843`*^9, 3.890368535441794*^9}, 
   3.890378760029347*^9, {3.891681451462799*^9, 3.8916814822527027`*^9}, {
   3.8916815517288723`*^9, 
   3.891681551920191*^9}},ExpressionUUID->"88186a07-e30d-4cd6-8f04-\
108232facc23"],

Cell["\<\
Of course, we can generate the index for large valus of Nc, nf, which would \
never be possible using Bethe vacua:\
\>", "Text",
 CellChangeTimes->{{3.89168148769867*^9, 
  3.8916815172975073`*^9}},ExpressionUUID->"f73bef1a-3182-4008-abd1-\
bd10f08b702e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posFI1327", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indSQCD", "[", 
        RowBox[{
        "13", ",", " ", "k", ",", " ", "l", ",", " ", "27", ",", " ", 
         RowBox[{"+", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"21", "/", "2"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890368552100501*^9, 3.890368558034309*^9}, {
  3.890368648876614*^9, 3.890368651650236*^9}, {3.891681520024063*^9, 
  3.891681589554867*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"5ab97724-7533-447d-8554-10d169da3724"],

Cell[BoxData[
 TagBox[GridBox[{
    {"28036854", "26677782", "25318710", "23959638", "22600566", "21496320", 
     "20859255", "20222190", "20066463", "20058300", "20058300", "20058300", 
     "20072755", "20292975", "20731842", "21751146", "22770450", "23789754", 
     "24809058", "25828362", "27357318"},
    {"27583830", "25998246", "24752430", "23761440", "22770450", "21779460", 
     "20788470", "20292975", "20072755", "20058300", "20058300", "20058300", 
     "20067035", "20222190", "20882850", "21543510", "22600566", "23987952", 
     "25375338", "26762724", "28150110"},
    {"28214460", "26863110", "25511760", "24160410", "22809060", "21479160", 
     "20878560", "20277960", "20067750", "20058300", "20058300", "20058300", 
     "20074770", "20312280", "20792760", "21843810", "22894860", "23945910", 
     "24996960", "26048010", "27519480"},
    {"28214460", "26592840", "24971220", "23830080", "22869120", "21908160", 
     "20947200", "20301984", "20072664", "20058300", "20058300", "20058300", 
     "20069856", "20288256", "20960928", "21633600", "22834800", "24276240", 
     "25717680", "27159120", "28600560"},
    {"28674920", "27313560", "25952200", "24590840", "23229480", "21868120", 
     "20915168", "20370624", "20080672", "20058300", "20058300", "20058300", 
     "20077136", "20349408", "20992960", "22082048", "23171136", "24260224", 
     "25349312", "26438400", "28140100"},
    {"29355600", "27653900", "25952200", "24250500", "23025276", "22106358", 
     "21187440", "20296368", "20073600", "20058300", "20058300", "20058300", 
     "20089512", "20423664", "21091968", "21843810", "23375340", "24906870", 
     "26438400", "27969930", "29501460"},
    {"29428530", "28042860", "26657190", "25271520", "23885850", "22500180", 
     "21114510", "20459466", "20081556", "20058300", "20058300", "20058300", 
     "20081556", "20383884", "21366450", "22500180", "23633910", "24767640", 
     "25901370", "27580970", "29428530"},
    {"31276090", "29428530", "27580970", "25733410", "23885850", "22290230", 
     "21450430", "20610630", "20106750", "20058300", "20058300", "20058300", 
     "20097060", "20610630", "21240480", "22710130", "24389730", "26069330", 
     "27748930", "29428530", "31108130"},
    {"30436290", "29025426", "27614562", "26203698", "24792834", "23381970", 
     "21971106", "20560242", "20148740", "20058300", "20058300", "20058300", 
     "20145510", "20778590", "21954310", "23130030", "24305750", "25599042", 
     "27715338", "29831634", "31947930"},
    {"34668882", "32552586", "30436290", "28319994", "26203698", "24087402", 
     "21971106", "20854172", "20207526", "20058300", "20058300", "20058300", 
     "20235950", "20733370", "22424598", "24364536", "26304474", "28244412", 
     "30184350", "32124288", "34064226"},
    {"36491248", "33787092", "31082936", "28378780", "25674624", "24322546", 
     "22970468", "21618390", "20266312", "20058300", "20058300", "20058300", 
     "20385176", "21529242", "22673308", "24129392", "26833548", "29537704", 
     "32241860", "34946016", "37650172"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.891681539138562*^9, 3.8916815566548367`*^9}, 
   3.891681591544957*^9},
 CellLabel->
  "Out[188]//TableForm=",ExpressionUUID->"a4b3d4e1-d3b4-4a1a-b71b-\
04d5bc732dd9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"negFI1327", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indSQCD", "[", 
        RowBox[{
        "13", ",", " ", "k", ",", " ", "l", ",", " ", "27", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"21", "/", "2"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.8916815710145617`*^9, 3.891681586686542*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"1fee5a0c-0f6e-484c-8d87-d413f64b5c1c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"28036854", "26677782", "25318710", "23959638", "22600566", "21496320", 
     "20859255", "20222190", "20066463", "20058300", "20058300", "20058300", 
     "20072755", "20292975", "20731842", "21751146", "22770450", "23789754", 
     "24809058", "25828362", "27357318"},
    {"27583830", "25998246", "24752430", "23761440", "22770450", "21779460", 
     "20788470", "20292975", "20072755", "20058300", "20058300", "20058300", 
     "20067035", "20222190", "20882850", "21543510", "22600566", "23987952", 
     "25375338", "26762724", "28150110"},
    {"28214460", "26863110", "25511760", "24160410", "22809060", "21479160", 
     "20878560", "20277960", "20067750", "20058300", "20058300", "20058300", 
     "20074770", "20312280", "20792760", "21843810", "22894860", "23945910", 
     "24996960", "26048010", "27519480"},
    {"28214460", "26592840", "24971220", "23830080", "22869120", "21908160", 
     "20947200", "20301984", "20072664", "20058300", "20058300", "20058300", 
     "20069856", "20288256", "20960928", "21633600", "22834800", "24276240", 
     "25717680", "27159120", "28600560"},
    {"28674920", "27313560", "25952200", "24590840", "23229480", "21868120", 
     "20915168", "20370624", "20080672", "20058300", "20058300", "20058300", 
     "20077136", "20349408", "20992960", "22082048", "23171136", "24260224", 
     "25349312", "26438400", "28140100"},
    {"29355600", "27653900", "25952200", "24250500", "23025276", "22106358", 
     "21187440", "20296368", "20073600", "20058300", "20058300", "20058300", 
     "20089512", "20423664", "21091968", "21843810", "23375340", "24906870", 
     "26438400", "27969930", "29501460"},
    {"29428530", "28042860", "26657190", "25271520", "23885850", "22500180", 
     "21114510", "20459466", "20081556", "20058300", "20058300", "20058300", 
     "20081556", "20383884", "21366450", "22500180", "23633910", "24767640", 
     "25901370", "27580970", "29428530"},
    {"31276090", "29428530", "27580970", "25733410", "23885850", "22290230", 
     "21450430", "20610630", "20106750", "20058300", "20058300", "20058300", 
     "20097060", "20610630", "21240480", "22710130", "24389730", "26069330", 
     "27748930", "29428530", "31108130"},
    {"30436290", "29025426", "27614562", "26203698", "24792834", "23381970", 
     "21971106", "20560242", "20148740", "20058300", "20058300", "20058300", 
     "20145510", "20778590", "21954310", "23130030", "24305750", "25599042", 
     "27715338", "29831634", "31947930"},
    {"34668882", "32552586", "30436290", "28319994", "26203698", "24087402", 
     "21971106", "20854172", "20207526", "20058300", "20058300", "20058300", 
     "20235950", "20733370", "22424598", "24364536", "26304474", "28244412", 
     "30184350", "32124288", "34064226"},
    {"36491248", "33787092", "31082936", "28378780", "25674624", "24322546", 
     "22970468", "21618390", "20266312", "20058300", "20058300", "20058300", 
     "20385176", "21529242", "22673308", "24129392", "26833548", "29537704", 
     "32241860", "34946016", "37650172"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.891681593772037*^9},
 CellLabel->
  "Out[189]//TableForm=",ExpressionUUID->"198cc312-8d5a-47e2-b751-\
7ea0f735185e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posFI1327", "-", "negFI1327"}]], "Input",
 CellChangeTimes->{{3.891681597274222*^9, 3.8916815998290253`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"46b370ed-040a-45bb-bd8b-f025d6e4133d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8916816045659227`*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"53e5a0a4-f678-4e5f-869b-fc8c1bc059b8"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating some tables on the magnetic side ", "Subsection",
 CellChangeTimes->{{3.890375643935907*^9, 3.890375648300763*^9}, {
  3.890378169447302*^9, 3.890378170795848*^9}, {3.891485557283085*^9, 
  3.8914855603053083`*^9}},ExpressionUUID->"c9da471a-8b95-417d-ac70-\
72f298b21500"],

Cell[CellGroupData[{

Cell[TextData[{
 "The tables for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", 
     SubscriptBox["n", "f"]}]}], TraditionalForm]],ExpressionUUID->
  "33e6d188-a85c-4c46-b2f5-7ec4cadd84e0"],
 ") = (2, 4):"
}], "Subsubsection",
 CellChangeTimes->{{3.890378403765184*^9, 3.890378419887108*^9}, 
   3.890378451463346*^9},ExpressionUUID->"bc9c4c97-4461-4b9d-a73d-\
01a0cdf794b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posFID24", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indDualSQCD", "[", 
        RowBox[{"2", ",", " ", "k", ",", " ", "l", ",", " ", "4", ",", " ", 
         RowBox[{"+", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"Range", "[", "10", "]"}], ",", 
         RowBox[{"Except", "[", "2", "]"}]}], "]"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890375668487405*^9, 3.890375673801285*^9}, {
  3.89037572442097*^9, 3.890375772231839*^9}, {3.890378724920559*^9, 
  3.890378730759461*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"5d88bb45-02e1-42c8-9243-9b61f589b79c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"23", "21", "19", "17", "15", "13", "11", "9", "7", "6", "6", "6", "7", 
     "9", "11", "13", "15", "17", "19", "21", "23"},
    {"36", "32", "28", "24", "20", "16", "12", "8", "6", "0", "10", "14", 
     "18", "22", "26", "30", "34", "38", "42", "46", "50"},
    {"41", "36", "31", "26", "21", "16", "11", "6", "6", "0", "15", "20", 
     "25", "30", "35", "40", "45", "50", "55", "60", "65"},
    {"45", "39", "33", "27", "21", "15", "9", "6", "10", "0", "21", "27", 
     "33", "39", "45", "51", "57", "63", "69", "75", "81"},
    {"48", "41", "34", "27", "20", "13", "6", "10", "14", "0", "28", "35", 
     "42", "49", "56", "63", "70", "77", "84", "91", "98"},
    {"50", "42", "34", "26", "18", "10", "10", "14", "20", "0", "36", "44", 
     "52", "60", "68", "76", "84", "92", "100", "108", "116"},
    {"51", "42", "33", "24", "15", "10", "14", "18", "27", "0", "45", "54", 
     "63", "72", "81", "90", "99", "108", "117", "126", "135"},
    {"51", "41", "31", "21", "15", "14", "18", "25", "35", "0", "55", "65", 
     "75", "85", "95", "105", "115", "125", "135", "145", "155"},
    {"50", "39", "28", "21", "14", "18", "22", "33", "44", "0", "66", "77", 
     "88", "99", "110", "121", "132", "143", "154", "165", "176"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.890375677241686*^9, {3.8903757579133263`*^9, 3.8903757744055567`*^9}, 
   3.890375959717957*^9, 3.8903765916710033`*^9, 3.890377237092264*^9, 
   3.890377753154443*^9, {3.890378173189373*^9, 3.890378193836694*^9}, 
   3.8903783531980124`*^9, 3.890378733031753*^9, 3.890380797591692*^9, 
   3.890400015832108*^9, 3.890400157367408*^9, 3.89040021478841*^9, 
   3.8904002805692587`*^9, 3.8910532120243464`*^9, 3.8910976543372793`*^9},
 CellLabel->
  "Out[44]//TableForm=",ExpressionUUID->"4d2ffba8-b14b-4460-9bd5-\
fd90f8ca02f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"negFID24", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indDualSQCD", "[", 
        RowBox[{"2", ",", " ", "k", ",", " ", "l", ",", " ", "4", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"Range", "[", "10", "]"}], ",", 
         RowBox[{"Except", "[", "2", "]"}]}], "]"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890375855442761*^9, 3.890375858088822*^9}, 
   3.8903787456235027`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"b57d4f5e-9875-4fab-a5dc-4070695a1821"],

Cell[BoxData[
 TagBox[GridBox[{
    {"23", "21", "19", "17", "15", "13", "11", "9", "7", "6", "6", "6", "7", 
     "9", "11", "13", "15", "17", "19", "21", "23"},
    {"36", "32", "28", "24", "20", "16", "12", "8", "6", "0", "10", "14", 
     "18", "22", "26", "30", "34", "38", "42", "46", "50"},
    {"41", "36", "31", "26", "21", "16", "11", "6", "6", "0", "15", "20", 
     "25", "30", "35", "40", "45", "50", "55", "60", "65"},
    {"45", "39", "33", "27", "21", "15", "9", "6", "10", "0", "21", "27", 
     "33", "39", "45", "51", "57", "63", "69", "75", "81"},
    {"48", "41", "34", "27", "20", "13", "6", "10", "14", "0", "28", "35", 
     "42", "49", "56", "63", "70", "77", "84", "91", "98"},
    {"50", "42", "34", "26", "18", "10", "10", "14", "20", "0", "36", "44", 
     "52", "60", "68", "76", "84", "92", "100", "108", "116"},
    {"51", "42", "33", "24", "15", "10", "14", "18", "27", "0", "45", "54", 
     "63", "72", "81", "90", "99", "108", "117", "126", "135"},
    {"51", "41", "31", "21", "15", "14", "18", "25", "35", "0", "55", "65", 
     "75", "85", "95", "105", "115", "125", "135", "145", "155"},
    {"50", "39", "28", "21", "14", "18", "22", "33", "44", "0", "66", "77", 
     "88", "99", "110", "121", "132", "143", "154", "165", "176"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8903758609355373`*^9, 3.890375962503413*^9, 
  3.890376599117804*^9, 3.890377240465871*^9, 3.8903781981580353`*^9, 
  3.8903787471272383`*^9, 3.89038079769777*^9, 3.890400170603332*^9, 
  3.890400291131896*^9, 3.8910532121310673`*^9, 3.891097654442543*^9},
 CellLabel->
  "Out[45]//TableForm=",ExpressionUUID->"6219cd2c-2775-431a-be3c-\
20a59e8616ea"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The tables for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", 
     SubscriptBox["n", "f"]}]}], TraditionalForm]],ExpressionUUID->
  "cf83caea-4d7a-4fd0-9b48-c2e656cc352e"],
 ") = (2, 5):"
}], "Subsubsection",
 CellChangeTimes->{{3.890378434425296*^9, 
  3.890378453114273*^9}},ExpressionUUID->"632877e5-07b9-437b-9061-\
dbfe122be3d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posFID25", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indDualSQCD", "[", 
        RowBox[{"2", ",", " ", "k", ",", " ", "l", ",", " ", "5", ",", " ", 
         RowBox[{"+", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"c", ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", 
             RowBox[{"1", "/", "2"}], ",", 
             RowBox[{"21", "/", "2"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Except", "[", 
          RowBox[{"5", "/", "2"}], "]"}]}], "]"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890378629154078*^9, 3.890378662244495*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"216dddc2-0ad3-470f-87c3-4da5d67d96a4"],

Cell[BoxData[
 TagBox[GridBox[{
    {"27", "25", "23", "21", "19", "17", "15", "13", "11", "10", "10", "10", 
     "11", "12", "13", "14", "15", "17", "19", "21", "23"},
    {"34", "31", "28", "25", "22", "19", "16", "13", "10", "10", "10", "10", 
     "12", "15", "18", "21", "24", "27", "30", "33", "36"},
    {"45", "40", "35", "30", "25", "20", "15", "10", "10", "0", "15", "20", 
     "25", "30", "35", "40", "45", "50", "55", "60", "65"},
    {"49", "43", "37", "31", "25", "19", "13", "10", "10", "0", "21", "27", 
     "33", "39", "45", "51", "57", "63", "69", "75", "81"},
    {"52", "45", "38", "31", "24", "17", "10", "10", "15", "0", "28", "35", 
     "42", "49", "56", "63", "70", "77", "84", "91", "98"},
    {"54", "46", "38", "30", "22", "14", "10", "15", "20", "0", "36", "44", 
     "52", "60", "68", "76", "84", "92", "100", "108", "116"},
    {"55", "46", "37", "28", "19", "10", "15", "20", "27", "0", "45", "54", 
     "63", "72", "81", "90", "99", "108", "117", "126", "135"},
    {"55", "45", "35", "25", "15", "15", "20", "25", "35", "0", "55", "65", 
     "75", "85", "95", "105", "115", "125", "135", "145", "155"},
    {"54", "43", "32", "21", "15", "20", "25", "33", "44", "0", "66", "77", 
     "88", "99", "110", "121", "132", "143", "154", "165", "176"},
    {"52", "40", "28", "21", "20", "25", "30", "42", "54", "0", "78", "90", 
     "102", "114", "126", "138", "150", "162", "174", "186", "198"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.890378664143889*^9, 3.89038079782479*^9, 
  3.891053212257481*^9, 3.891097654568069*^9},
 CellLabel->
  "Out[46]//TableForm=",ExpressionUUID->"e19d8c48-235c-406c-969e-\
c57d6a4689d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"negFID25", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indDualSQCD", "[", 
        RowBox[{"2", ",", " ", "k", ",", " ", "l", ",", " ", "5", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"c", ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", 
             RowBox[{"1", "/", "2"}], ",", 
             RowBox[{"21", "/", "2"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Except", "[", 
          RowBox[{"5", "/", "2"}], "]"}]}], "]"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890378672612961*^9, 3.890378676843193*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"637bd413-34e7-4cd0-bbff-344f5b9d2ec1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"27", "25", "23", "21", "19", "17", "15", "13", "11", "10", "10", "10", 
     "11", "12", "13", "14", "15", "17", "19", "21", "23"},
    {"34", "31", "28", "25", "22", "19", "16", "13", "10", "10", "10", "10", 
     "12", "15", "18", "21", "24", "27", "30", "33", "36"},
    {"45", "40", "35", "30", "25", "20", "15", "10", "10", "0", "15", "20", 
     "25", "30", "35", "40", "45", "50", "55", "60", "65"},
    {"49", "43", "37", "31", "25", "19", "13", "10", "10", "0", "21", "27", 
     "33", "39", "45", "51", "57", "63", "69", "75", "81"},
    {"52", "45", "38", "31", "24", "17", "10", "10", "15", "0", "28", "35", 
     "42", "49", "56", "63", "70", "77", "84", "91", "98"},
    {"54", "46", "38", "30", "22", "14", "10", "15", "20", "0", "36", "44", 
     "52", "60", "68", "76", "84", "92", "100", "108", "116"},
    {"55", "46", "37", "28", "19", "10", "15", "20", "27", "0", "45", "54", 
     "63", "72", "81", "90", "99", "108", "117", "126", "135"},
    {"55", "45", "35", "25", "15", "15", "20", "25", "35", "0", "55", "65", 
     "75", "85", "95", "105", "115", "125", "135", "145", "155"},
    {"54", "43", "32", "21", "15", "20", "25", "33", "44", "0", "66", "77", 
     "88", "99", "110", "121", "132", "143", "154", "165", "176"},
    {"52", "40", "28", "21", "20", "25", "30", "42", "54", "0", "78", "90", 
     "102", "114", "126", "138", "150", "162", "174", "186", "198"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.890378678463212*^9, 3.8903807979508266`*^9, 
  3.8910532123824*^9, 3.8910976546921186`*^9},
 CellLabel->
  "Out[47]//TableForm=",ExpressionUUID->"33b61b3f-8fb0-4256-994a-\
16ff47e51314"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The tables for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", 
     SubscriptBox["n", "f"]}]}], TraditionalForm]],ExpressionUUID->
  "bb41feae-cccd-4d85-b06b-ba0469e24bda"],
 ") = (3, 6):"
}], "Subsubsection",
 CellChangeTimes->{{3.890378463551474*^9, 
  3.89037848001348*^9}},ExpressionUUID->"755ca8be-fad3-4b6c-ac57-\
ad80e0a4bf78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posFID36", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indDualSQCD", "[", 
        RowBox[{"3", ",", " ", "k", ",", " ", "l", ",", " ", "6", ",", " ", 
         RowBox[{"+", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"Range", "[", "10", "]"}], ",", 
         RowBox[{"Except", "[", "3", "]"}]}], "]"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.8903784924759083`*^9, 3.890378499193157*^9}, {
  3.8903785432146997`*^9, 3.890378559837397*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"9b70235a-df6a-46a7-8449-fdace815c009"],

Cell[BoxData[
 TagBox[GridBox[{
    {"46", "43", "40", "37", "34", "31", "28", "25", "22", "20", "20", "20", 
     "22", "25", "28", "31", "34", "37", "40", "43", "46"},
    {"70", "64", "58", "52", "46", "40", "34", "28", "22", "20", "20", "20", 
     "22", "28", "34", "40", "46", "52", "58", "64", "70"},
    {"135", "120", "105", "90", "75", "60", "45", "30", "20", "0", "35", "50",
      "65", "80", "95", "110", "125", "140", "155", "170", "185"},
    {"174", "153", "132", "111", "90", "69", "48", "27", "20", "0", "56", 
     "77", "98", "119", "140", "161", "182", "203", "224", "245", "266"},
    {"216", "188", "160", "132", "104", "76", "48", "20", "35", "0", "84", 
     "112", "140", "168", "196", "224", "252", "280", "308", "336", "364"},
    {"260", "224", "188", "152", "116", "80", "44", "35", "50", "0", "120", 
     "156", "192", "228", "264", "300", "336", "372", "408", "444", "480"},
    {"305", "260", "215", "170", "125", "80", "50", "50", "77", "0", "165", 
     "210", "255", "300", "345", "390", "435", "480", "525", "570", "615"},
    {"350", "295", "240", "185", "130", "90", "50", "65", "110", "0", "220", 
     "275", "330", "385", "440", "495", "550", "605", "660", "715", "770"},
    {"394", "328", "262", "196", "145", "94", "65", "98", "154", "0", "286", 
     "352", "418", "484", "550", "616", "682", "748", "814", "880", "946"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8903785641735163`*^9, 3.890380798053812*^9, 
  3.891053212486353*^9, 3.891097654793695*^9},
 CellLabel->
  "Out[48]//TableForm=",ExpressionUUID->"0233c4a7-5fc0-4066-aba1-\
12cefc527128"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"negFID36", " ", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indDualSQCD", "[", 
        RowBox[{"3", ",", " ", "k", ",", " ", "l", ",", " ", "6", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"Range", "[", "10", "]"}], ",", 
         RowBox[{"Except", "[", "3", "]"}]}], "]"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890376690904641*^9, 3.890376710309037*^9}, {
  3.8903785882975273`*^9, 3.890378591524043*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"5be7edf8-e08f-4458-89bb-e5f66c8e51f7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"46", "43", "40", "37", "34", "31", "28", "25", "22", "20", "20", "20", 
     "22", "25", "28", "31", "34", "37", "40", "43", "46"},
    {"70", "64", "58", "52", "46", "40", "34", "28", "22", "20", "20", "20", 
     "22", "28", "34", "40", "46", "52", "58", "64", "70"},
    {"135", "120", "105", "90", "75", "60", "45", "30", "20", "0", "35", "50",
      "65", "80", "95", "110", "125", "140", "155", "170", "185"},
    {"174", "153", "132", "111", "90", "69", "48", "27", "20", "0", "56", 
     "77", "98", "119", "140", "161", "182", "203", "224", "245", "266"},
    {"216", "188", "160", "132", "104", "76", "48", "20", "35", "0", "84", 
     "112", "140", "168", "196", "224", "252", "280", "308", "336", "364"},
    {"260", "224", "188", "152", "116", "80", "44", "35", "50", "0", "120", 
     "156", "192", "228", "264", "300", "336", "372", "408", "444", "480"},
    {"305", "260", "215", "170", "125", "80", "50", "50", "77", "0", "165", 
     "210", "255", "300", "345", "390", "435", "480", "525", "570", "615"},
    {"350", "295", "240", "185", "130", "90", "50", "65", "110", "0", "220", 
     "275", "330", "385", "440", "495", "550", "605", "660", "715", "770"},
    {"394", "328", "262", "196", "145", "94", "65", "98", "154", "0", "286", 
     "352", "418", "484", "550", "616", "682", "748", "814", "880", "946"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.890376701224945*^9, 3.89037671142833*^9}, 
   3.890378593261648*^9, 3.890380798157043*^9, 3.89105321259678*^9, 
   3.891097654895084*^9},
 CellLabel->
  "Out[49]//TableForm=",ExpressionUUID->"8407326f-15b6-4127-8c33-\
8b7cd5b3bfdf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The tables for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["N", "c"], ",", " ", 
     SubscriptBox["n", "f"]}]}], TraditionalForm]],ExpressionUUID->
  "12b35b10-5702-4546-be98-b72a152408b4"],
 ") = (5, 7):"
}], "Subsubsection",
 CellChangeTimes->{{3.890378774049038*^9, 3.890378786476639*^9}, {
  3.890378833606166*^9, 
  3.890378835702499*^9}},ExpressionUUID->"15626a18-8306-4548-ba73-\
6fe56095dc0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posFID57", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indDualSQCD", "[", 
        RowBox[{"5", ",", " ", "k", ",", " ", "l", ",", " ", "7", ",", " ", 
         RowBox[{"+", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"c", ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", 
             RowBox[{"1", "/", "2"}], ",", 
             RowBox[{"21", "/", "2"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Except", "[", 
          RowBox[{"7", "/", "2"}], "]"}]}], "]"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890378859457261*^9, 3.890378867767065*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"1f3d7b24-ef4f-4281-986b-103d64a344ef"],

Cell[BoxData[
 TagBox[GridBox[{
    {"38", "36", "34", "32", "30", "28", "26", "24", "22", "21", "21", "21", 
     "21", "24", "27", "30", "33", "36", "39", "42", "45"},
    {"50", "46", "42", "38", "34", "30", "26", "23", "22", "21", "21", "21", 
     "21", "23", "27", "31", "35", "39", "43", "47", "51"},
    {"65", "60", "55", "50", "45", "40", "35", "30", "25", "21", "21", "21", 
     "21", "21", "26", "31", "36", "41", "46", "51", "56"},
    {"315", "280", "245", "210", "175", "140", "105", "70", "35", "0", "56", 
     "91", "126", "161", "196", "231", "266", "301", "336", "371", "406"},
    {"595", "525", "455", "385", "315", "245", "175", "105", "35", "0", "126",
      "196", "266", "336", "406", "476", "546", "616", "686", "756", "826"},
    {"1029", "903", "777", "651", "525", "399", "273", "147", "56", "0", 
     "252", "378", "504", "630", "756", "882", "1008", "1134", "1260", "1386",
      "1512"},
    {"1659", "1449", "1239", "1029", "819", "609", "399", "224", "91", "0", 
     "462", "672", "882", "1092", "1302", "1512", "1722", "1932", "2142", 
     "2352", "2562"},
    {"2529", "2199", "1869", "1539", "1209", "879", "584", "289", "196", "0", 
     "792", "1122", "1452", "1782", "2112", "2442", "2772", "3102", "3432", 
     "3762", "4092"},
    {"3684", "3189", "2694", "2199", "1704", "1244", "784", "324", "336", "0",
      "1287", "1782", "2277", "2772", "3267", "3762", "4257", "4752", "5247", 
     "5742", "6237"},
    {"5169", "4454", "3739", "3024", "2344", "1664", "984", "409", "616", "0",
      "2002", "2717", "3432", "4147", "4862", "5577", "6292", "7007", "7722", 
     "8437", "9152"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.890378869372159*^9, 3.890380798260675*^9, 
  3.891053212693715*^9, 3.8910976549976807`*^9},
 CellLabel->
  "Out[50]//TableForm=",ExpressionUUID->"47db06ef-ccfa-4e72-8ffa-\
463abacae19e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"negFID57", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"indDualSQCD", "[", 
        RowBox[{"5", ",", " ", "k", ",", " ", "l", ",", " ", "7", ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"c", ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", 
             RowBox[{"1", "/", "2"}], ",", 
             RowBox[{"21", "/", "2"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Except", "[", 
          RowBox[{"7", "/", "2"}], "]"}]}], "]"}]}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.890378766050083*^9, 3.890378767908888*^9}, {
  3.890378877171536*^9, 3.890378884215432*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"41bd68e0-847b-4929-b76c-fc9483906d3e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"38", "36", "34", "32", "30", "28", "26", "24", "22", "21", "21", "21", 
     "21", "24", "27", "30", "33", "36", "39", "42", "45"},
    {"50", "46", "42", "38", "34", "30", "26", "23", "22", "21", "21", "21", 
     "21", "23", "27", "31", "35", "39", "43", "47", "51"},
    {"65", "60", "55", "50", "45", "40", "35", "30", "25", "21", "21", "21", 
     "21", "21", "26", "31", "36", "41", "46", "51", "56"},
    {"315", "280", "245", "210", "175", "140", "105", "70", "35", "0", "56", 
     "91", "126", "161", "196", "231", "266", "301", "336", "371", "406"},
    {"595", "525", "455", "385", "315", "245", "175", "105", "35", "0", "126",
      "196", "266", "336", "406", "476", "546", "616", "686", "756", "826"},
    {"1029", "903", "777", "651", "525", "399", "273", "147", "56", "0", 
     "252", "378", "504", "630", "756", "882", "1008", "1134", "1260", "1386",
      "1512"},
    {"1659", "1449", "1239", "1029", "819", "609", "399", "224", "91", "0", 
     "462", "672", "882", "1092", "1302", "1512", "1722", "1932", "2142", 
     "2352", "2562"},
    {"2529", "2199", "1869", "1539", "1209", "879", "584", "289", "196", "0", 
     "792", "1122", "1452", "1782", "2112", "2442", "2772", "3102", "3432", 
     "3762", "4092"},
    {"3684", "3189", "2694", "2199", "1704", "1244", "784", "324", "336", "0",
      "1287", "1782", "2277", "2772", "3267", "3762", "4257", "4752", "5247", 
     "5742", "6237"},
    {"5169", "4454", "3739", "3024", "2344", "1664", "984", "409", "616", "0",
      "2002", "2717", "3432", "4147", "4862", "5577", "6292", "7007", "7722", 
     "8437", "9152"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8903788862808027`*^9, 3.890380798351696*^9, 
  3.891053212784807*^9, 3.891097655087371*^9},
 CellLabel->
  "Out[51]//TableForm=",ExpressionUUID->"85648823-a759-439c-8b69-\
12f96dac1896"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples listed in Appendix B of the paper", "Section",
 CellChangeTimes->{{3.885121774426094*^9, 3.885121783781293*^9}, {
   3.8858764314567823`*^9, 3.885876448468993*^9}, 3.8867494388880043`*^9, {
   3.8874605181978073`*^9, 3.8874605236026173`*^9}, {3.891485577300929*^9, 
   3.891485584336658*^9}, {3.891791935570167*^9, 3.891791939061328*^9}, {
   3.8918613141129017`*^9, 
   3.8918613172574387`*^9}},ExpressionUUID->"b717965c-b9e2-44ea-9760-\
072345e33a93"],

Cell[CellGroupData[{

Cell["Moduli spaces of SQCD along the \[Xi]-line", "Subsection",
 CellChangeTimes->{{3.887460529892123*^9, 3.887460552865375*^9}, {
  3.890381044383306*^9, 3.890381082016457*^9}, {3.890381397935334*^9, 
  3.890381398154931*^9}},ExpressionUUID->"f2cfecca-176e-4615-b87f-\
4e9bdc78dcec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"3", ",", 
   RowBox[{"5", "/", "2"}], ",", 
   RowBox[{"-", "5"}], ",", "7", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887471642845496*^9, 3.8874716536415863`*^9}, {
  3.8903808624381437`*^9, 3.8903808804488373`*^9}},
 CellLabel->
  "In[831]:=",ExpressionUUID->"e68c1d8b-0d0a-43f3-a58e-a6e32d61a51e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "35"}],
  SequenceForm["Gr(", 3, ",", 7, ")", " ---------> ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.890380883341641*^9, 3.891791946225789*^9, 
  3.891860871083572*^9},
 CellLabel->
  "During evaluation of \
In[831]:=",ExpressionUUID->"66e5c568-e615-476f-addb-2d74879204d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      RowBox[{"-", "9"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["U(", 3, 
   Subscript[")", {6, -9}], " ---------> ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.890380883341641*^9, 3.891791946225789*^9, 
  3.891860871223015*^9},
 CellLabel->
  "During evaluation of \
In[831]:=",ExpressionUUID->"f8ff10a5-7bfa-43be-a43f-8e7e92a7e5ca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"3", ",", 
   RowBox[{"5", "/", "2"}], ",", 
   RowBox[{"-", "5"}], ",", "7", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88747165779454*^9, 3.887471665032844*^9}, {
  3.890380891451579*^9, 3.8903808949912777`*^9}},
 CellLabel->
  "In[832]:=",ExpressionUUID->"1d244ecd-5a75-4af7-b7c3-d69977cd49ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      RowBox[{"-", "4"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "6"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "65"}],
  SequenceForm["U(", 2, 
   Subscript[")", {6, -4}], 
   Subscript[" *", -5], " U(", 1, 
   Subscript[")", -6], " ---------> ", 65],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874716657197638`*^9, 3.8903808961749773`*^9, 
  3.891791946656891*^9, 3.8918608714598217`*^9},
 CellLabel->
  "During evaluation of \
In[832]:=",ExpressionUUID->"6b60c9b0-1cdf-4471-a19d-b7141cfea6db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"4", ",", "6", ",", 
   RowBox[{"-", "3"}], ",", "8", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887471858191042*^9, 3.8874718617055407`*^9}, {
  3.890380900417532*^9, 3.890380903748769*^9}},
 CellLabel->
  "In[833]:=",ExpressionUUID->"ebf0f974-4893-4529-82b4-1e8c8cf5cc69"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "70"}],
  SequenceForm["Gr(", 4, ",", 8, ")", " ---------> ", 70],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874718625588923`*^9, 3.890380904640623*^9, 
  3.891791946767867*^9, 3.891860871550754*^9},
 CellLabel->
  "During evaluation of \
In[833]:=",ExpressionUUID->"4b93ba98-aa9a-472d-abb0-a42fae719f83"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"10", ",", 
      RowBox[{"-", "2"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "42"}],
  SequenceForm["U(", 4, 
   Subscript[")", {10, -2}], " ---------> ", 42],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874718625588923`*^9, 3.890380904640623*^9, 
  3.891791946767867*^9, 3.8918608716408253`*^9},
 CellLabel->
  "During evaluation of \
In[833]:=",ExpressionUUID->"3f32abd8-7818-4396-a47f-d571c7796ef7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"4", ",", "6", ",", 
   RowBox[{"-", "3"}], ",", "8", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88747186668146*^9, 3.887471871983494*^9}, {
  3.890380908403009*^9, 3.890380914932077*^9}},
 CellLabel->
  "In[834]:=",ExpressionUUID->"9aaf90dc-4cb4-4621-951d-77aecd040212"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "56"}],
  SequenceForm["Gr(", 3, ",", 8, ") * ", " U(", 1, 
   Subscript[")", -1], " ---------> ", 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.887471872721044*^9, 3.8903809156569433`*^9, 
  3.8917919470530252`*^9, 3.8918608717936907`*^9},
 CellLabel->
  "During evaluation of \
In[834]:=",ExpressionUUID->"c97efa99-9841-406b-9d1f-f6c99d9f5945"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "4"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "56"}],
  SequenceForm["Gr(", 2, ",", 8, ") * ", " U(", 2, 
   Subscript[")", {2, -4}], " ---------> ", 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.887471872721044*^9, 3.8903809156569433`*^9, 
  3.8917919470530252`*^9, 3.891860871866086*^9},
 CellLabel->
  "During evaluation of \
In[834]:=",ExpressionUUID->"d58a089d-3253-4101-bfcd-8caa6bf27a08"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"5", ",", 
   RowBox[{"11", "/", "2"}], ",", "0", ",", "9", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887471950978161*^9, 3.887471956342503*^9}, {
  3.8903809281943607`*^9, 3.8903809313161077`*^9}},
 CellLabel->
  "In[835]:=",ExpressionUUID->"20ca5c1b-2e51-4910-82c1-452ead2278ac"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "126"}],
  SequenceForm["Gr(", 5, ",", 9, ")", " ---------> ", 126],
  Editable->False]], "Print",
 CellChangeTimes->{3.887471957094751*^9, 3.890380931976471*^9, 
  3.891791947296728*^9, 3.891860871990714*^9},
 CellLabel->
  "During evaluation of \
In[835]:=",ExpressionUUID->"237b01bd-771d-4670-b1e7-83ed99ba5543"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "126"}],
  SequenceForm["Gr(", 4, ",", 9, ") * ", " U(", 1, 
   Subscript[")", 1], " ---------> ", 126],
  Editable->False]], "Print",
 CellChangeTimes->{3.887471957094751*^9, 3.890380931976471*^9, 
  3.891791947296728*^9, 3.891860872083077*^9},
 CellLabel->
  "During evaluation of \
In[835]:=",ExpressionUUID->"654135b2-bc87-48cc-9103-1e6ae6a7fd15"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"5", ",", 
   RowBox[{"11", "/", "2"}], ",", "0", ",", "9", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887471959679041*^9, 3.887471966909157*^9}, {
  3.890380934637127*^9, 3.8903809377340117`*^9}},
 CellLabel->
  "In[836]:=",ExpressionUUID->"efe4337b-9c6d-4dfd-80b6-392e1e78a153"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"10", ",", "10"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "252"}],
  SequenceForm["U(", 5, 
   Subscript[")", {10, 10}], " ---------> ", 252],
  Editable->False]], "Print",
 CellChangeTimes->{3.887471967808612*^9, 3.890380938856942*^9, 
  3.891791947681499*^9, 3.891860872256369*^9},
 CellLabel->
  "During evaluation of \
In[836]:=",ExpressionUUID->"5b624878-763f-43f0-a0d8-04f00c78aa62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"6", ",", "4", ",", 
   RowBox[{"-", "2"}], ",", "10", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887472031910355*^9, 3.887472041184936*^9}, {
  3.890380941587954*^9, 3.8903809448193398`*^9}},
 FontFamily->"Source Code Pro",
 FontWeight->"SemiBold",
 CellLabel->
  "In[837]:=",ExpressionUUID->"4bb45e35-481b-469f-9cf6-8c6fdf165a0b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "210"}],
  SequenceForm["Gr(", 6, ",", 10, ")", " ---------> ", 210],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874720420753937`*^9, 3.890380945468047*^9, 
  3.89179194781555*^9, 3.891860872350708*^9},
 CellLabel->
  "During evaluation of \
In[837]:=",ExpressionUUID->"aa0506ce-8405-45ff-8326-5605f04c32fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"9", ",", 
      RowBox[{"-", "3"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "28"}],
  SequenceForm["U(", 6, 
   Subscript[")", {9, -3}], " ---------> ", 28],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874720420753937`*^9, 3.890380945468047*^9, 
  3.89179194781555*^9, 3.89186087242232*^9},
 CellLabel->
  "During evaluation of \
In[837]:=",ExpressionUUID->"c3ddbcb5-7a12-4deb-8434-f9761d998fe5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"6", ",", "4", ",", 
   RowBox[{"-", "2"}], ",", "10", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887472044879108*^9, 3.8874720503923492`*^9}, {
  3.89038094718675*^9, 3.890380949956513*^9}},
 CellLabel->
  "In[838]:=",ExpressionUUID->"2c541082-b2d3-4caa-9981-4d92bd25bf83"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"9", ",", 
      RowBox[{"-", "1"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "2"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "238"}],
  SequenceForm["U(", 5, 
   Subscript[")", {9, -1}], 
   Subscript[" *", -2], " U(", 1, 
   Subscript[")", -3], " ---------> ", 238],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874720511866093`*^9, 3.890380951053131*^9, 
  3.8917919481213293`*^9, 3.8918608726588306`*^9},
 CellLabel->
  "During evaluation of \
In[838]:=",ExpressionUUID->"1bb323ee-e11d-44b5-b487-d82adfcbe0c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"7", ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"-", "5"}], ",", "11", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887472107520628*^9, 3.887472114212946*^9}, {
  3.890380957132761*^9, 3.8903809606839647`*^9}},
 CellLabel->
  "In[839]:=",ExpressionUUID->"2037f597-babc-4702-8b2d-5f5abeb1a461"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "330"}],
  SequenceForm["Gr(", 7, ",", 11, ")", " ---------> ", 330],
  Editable->False]], "Print",
 CellChangeTimes->{3.887472114757848*^9, 3.890380961325994*^9, 
  3.891791948240768*^9, 3.891860872755353*^9},
 CellLabel->
  "During evaluation of \
In[839]:=",ExpressionUUID->"91148d17-1e48-46af-bb90-5b11b00dd692"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "7", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      RowBox[{"-", "28"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["U(", 7, 
   Subscript[")", {7, -28}], " ---------> ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.887472114757848*^9, 3.890380961325994*^9, 
  3.891791948240768*^9, 3.891860872825708*^9},
 CellLabel->
  "During evaluation of \
In[839]:=",ExpressionUUID->"176de315-4673-4b5d-a812-128fd9eb1065"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      RowBox[{"-", "18"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "14"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["U(", 5, 
   Subscript[")", {7, -18}], 
   Subscript[" *", -5], " U(", 2, 
   Subscript[")", {-4, -14}], " ---------> ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.887472114757848*^9, 3.890380961325994*^9, 
  3.891791948240768*^9, 3.891860872913087*^9},
 CellLabel->
  "During evaluation of \
In[839]:=",ExpressionUUID->"2265d3a7-ec12-4df1-be6f-a66659d4db5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      RowBox[{"-", "23"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "9"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "57"}],
  SequenceForm["U(", 6, 
   Subscript[")", {7, -23}], 
   Subscript[" *", -5], " U(", 1, 
   Subscript[")", -9], " ---------> ", 57],
  Editable->False]], "Print",
 CellChangeTimes->{3.887472114757848*^9, 3.890380961325994*^9, 
  3.891791948240768*^9, 3.891860873019656*^9},
 CellLabel->
  "During evaluation of \
In[839]:=",ExpressionUUID->"4ea17622-4f6b-460d-997f-e53564eefc85"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"7", ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"-", "5"}], ",", "11", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887472120057781*^9, 3.8874721277537937`*^9}, {
  3.890380963415353*^9, 3.89038096745469*^9}},
 CellLabel->
  "In[840]:=",ExpressionUUID->"604579cf-8b21-4c42-87d9-8820d7d0eb1d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      RowBox[{"-", "8"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "24"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "135"}],
  SequenceForm["U(", 3, 
   Subscript[")", {7, -8}], 
   Subscript[" *", -5], " U(", 4, 
   Subscript[")", {-4, -24}], " ---------> ", 135],
  Editable->False]], "Print",
 CellChangeTimes->{3.887472128442514*^9, 3.8903809680565023`*^9, 
  3.891791948966298*^9, 3.891860873229879*^9},
 CellLabel->
  "During evaluation of \
In[840]:=",ExpressionUUID->"eb1709d0-056f-4691-8ccb-88701c90d96f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      RowBox[{"-", "13"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "19"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "265"}],
  SequenceForm["U(", 4, 
   Subscript[")", {7, -13}], 
   Subscript[" *", -5], " U(", 3, 
   Subscript[")", {-4, -19}], " ---------> ", 265],
  Editable->False]], "Print",
 CellChangeTimes->{3.887472128442514*^9, 3.8903809680565023`*^9, 
  3.891791948966298*^9, 3.891860873303454*^9},
 CellLabel->
  "During evaluation of \
In[840]:=",ExpressionUUID->"c6d56f31-8101-4a9c-8331-e583a6fb78ba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"8", ",", "6", ",", "6", ",", "10", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887472803678932*^9, 3.8874728099673643`*^9}, {
  3.887532763521389*^9, 3.8875327639337053`*^9}, {3.890380970783473*^9, 
  3.890380973720312*^9}},
 CellLabel->
  "In[841]:=",ExpressionUUID->"90711c62-ff10-4d27-a9a3-4fe1268aa900"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "45"}],
  SequenceForm["Gr(", 8, ",", 10, ")", " ---------> ", 45],
  Editable->False]], "Print",
 CellChangeTimes->{3.88747281072194*^9, 3.887532765087687*^9, 
  3.890380974834426*^9, 3.891791949240326*^9, 3.891860873404632*^9},
 CellLabel->
  "During evaluation of \
In[841]:=",ExpressionUUID->"d76dc8c0-6d2d-42b6-a025-bf1f67ca9990"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "7"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "840"}],
  SequenceForm["Gr(", 7, ",", 10, ") * ", " U(", 1, 
   Subscript[")", 7], " ---------> ", 840],
  Editable->False]], "Print",
 CellChangeTimes->{3.88747281072194*^9, 3.887532765087687*^9, 
  3.890380974834426*^9, 3.891791949240326*^9, 3.8918608734756603`*^9},
 CellLabel->
  "During evaluation of \
In[841]:=",ExpressionUUID->"c4454515-805c-4926-b056-3fcce9c64cf9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"8", ",", "6", ",", "6", ",", "10", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887472814386986*^9, 3.887472821554721*^9}, {
  3.887532767802808*^9, 3.88753276798475*^9}, {3.8903809773560057`*^9, 
  3.890380980189105*^9}},
 CellLabel->
  "In[842]:=",ExpressionUUID->"03f1d6d6-fe0e-41d7-ae11-ca53487bb6da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "8", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"11", ",", "59"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "885"}],
  SequenceForm["U(", 8, 
   Subscript[")", {11, 59}], " ---------> ", 885],
  Editable->False]], "Print",
 CellChangeTimes->{3.887472822241435*^9, 3.887532768967814*^9, 
  3.890380981241951*^9, 3.89179194959192*^9, 3.891860873718072*^9},
 CellLabel->
  "During evaluation of \
In[842]:=",ExpressionUUID->"488dc085-80e5-4e51-8017-24b691673f70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"10", ",", "9", ",", 
   RowBox[{"-", "4"}], ",", "12", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887472878442885*^9, 3.887472892670224*^9}, {
  3.890380983321248*^9, 3.890380986208082*^9}},
 CellLabel->
  "In[843]:=",ExpressionUUID->"4a5664fa-a7a2-42a6-8f46-de33f7cea5a6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "66"}],
  SequenceForm["Gr(", 10, ",", 12, ")", " ---------> ", 66],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874728940736732`*^9, 3.890380986817614*^9, 
  3.8917919497345533`*^9, 3.891860873834682*^9},
 CellLabel->
  "During evaluation of \
In[843]:=",ExpressionUUID->"f84b27d5-624d-4ba2-829c-6f8728f557d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "10", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"15", ",", 
      RowBox[{"-", "25"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "5005"}],
  
  SequenceForm["U(", 10, 
   Subscript[")", {15, -25}], " ---------> ", 5005],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874728940736732`*^9, 3.890380986817614*^9, 
  3.8917919497345533`*^9, 3.891860873931477*^9},
 CellLabel->
  "During evaluation of \
In[843]:=",ExpressionUUID->"4ebd6ce4-e099-4e22-8d8b-adabf2102d5e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"10", ",", "9", ",", 
   RowBox[{"-", "4"}], ",", "12", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8874728970618753`*^9, 3.88747290417835*^9}, {
  3.890380988471032*^9, 3.890380991465723*^9}},
 CellLabel->
  "In[844]:=",ExpressionUUID->"2f244499-110b-4f43-808d-704f1630ca82"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "220"}],
  SequenceForm["Gr(", 9, ",", 12, ") * ", " U(", 1, 
   Subscript[")", -1], " ---------> ", 220],
  Editable->False]], "Print",
 CellChangeTimes->{3.887472905241864*^9, 3.8903809920422907`*^9, 
  3.891791950172936*^9, 3.891860874093218*^9},
 CellLabel->
  "During evaluation of \
In[844]:=",ExpressionUUID->"a7aca3cb-4215-4f6a-80c6-652ef3852562"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", "5"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "2475"}],
  
  SequenceForm["Gr(", 8, ",", 12, ") * ", " U(", 2, 
   Subscript[")", {3, -5}], " ---------> ", 2475],
  Editable->False]], "Print",
 CellChangeTimes->{3.887472905241864*^9, 3.8903809920422907`*^9, 
  3.891791950172936*^9, 3.8918608741679783`*^9},
 CellLabel->
  "During evaluation of \
In[844]:=",ExpressionUUID->"e4075431-a04e-410b-b468-5bd946d1d561"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", "9"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "2376"}],
  
  SequenceForm["Gr(", 7, ",", 12, ") * ", " U(", 3, 
   Subscript[")", {3, -9}], " ---------> ", 2376],
  Editable->False]], "Print",
 CellChangeTimes->{3.887472905241864*^9, 3.8903809920422907`*^9, 
  3.891791950172936*^9, 3.891860874283222*^9},
 CellLabel->
  "During evaluation of \
In[844]:=",ExpressionUUID->"c7b3eabe-ca4a-41f1-afce-cb178894791e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"9", ",", "8", ",", 
   RowBox[{"-", "7"}], ",", "14", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887473077737067*^9, 3.8874730918855886`*^9}, {
  3.890380994533958*^9, 3.8903809971069393`*^9}},
 CellLabel->
  "In[845]:=",ExpressionUUID->"4aac6d76-1a79-4c45-ba65-ff85e87d2397"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "2002"}],
  
  SequenceForm["Gr(", 9, ",", 14, ")", " ---------> ", 2002],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874730931869793`*^9, 3.8903809980740337`*^9, 
  3.8917919507388897`*^9, 3.891860874492415*^9},
 CellLabel->
  "During evaluation of \
In[845]:=",ExpressionUUID->"2231ab56-735f-4b1a-b3c8-84a24737715e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "9", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"15", ",", 
      RowBox[{"-", "48"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "16016"}],
  SequenceForm["U(", 9, 
   Subscript[")", {15, -48}], " ---------> ", 16016],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874730931869793`*^9, 3.8903809980740337`*^9, 
  3.8917919507388897`*^9, 3.891860874565061*^9},
 CellLabel->
  "During evaluation of \
In[845]:=",ExpressionUUID->"3bdaa026-d7ab-4395-b9dc-f014f4e3e7a4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"9", ",", "8", ",", 
   RowBox[{"-", "7"}], ",", "14", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887473095648746*^9, 3.887473104576626*^9}, {
  3.89038100008291*^9, 3.890381003408861*^9}},
 CellLabel->
  "In[846]:=",ExpressionUUID->"3356fed9-47ea-44ae-9a1f-17f5b8f92dfe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "6"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "18018"}],
  SequenceForm["Gr(", 8, ",", 14, ") * ", " U(", 1, 
   Subscript[")", -6], " ---------> ", 18018],
  Editable->False]], "Print",
 CellChangeTimes->{3.887473105328521*^9, 3.890381004229392*^9, 
  3.891791950998629*^9, 3.89186087478718*^9},
 CellLabel->
  "During evaluation of \
In[846]:=",ExpressionUUID->"e896f5bf-2c34-4a7d-af4c-dc605891b679"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"11", ",", 
   RowBox[{
    RowBox[{"-", "9"}], "/", "2"}], ",", 
   RowBox[{"-", "4"}], ",", "13", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88747321232834*^9, 3.887473232124937*^9}, {
  3.890381006492663*^9, 3.8903810093595552`*^9}},
 CellLabel->
  "In[847]:=",ExpressionUUID->"d341d16e-9404-444c-9c15-21fbb246ee71"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "78"}],
  SequenceForm["Gr(", 11, ",", 13, ")", " ---------> ", 78],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887473228491082*^9, 3.8874732333576508`*^9}, 
   3.890381009976243*^9, 3.891791951244775*^9, 3.8918608748820953`*^9},
 CellLabel->
  "During evaluation of \
In[847]:=",ExpressionUUID->"592c8bc2-69be-46f0-8124-b6ff1c8d6066"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"11", ",", 
   RowBox[{
    RowBox[{"-", "9"}], "/", "2"}], ",", 
   RowBox[{"-", "4"}], ",", "13", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88747323760861*^9, 3.8874732493280163`*^9}, {
  3.8903810124673347`*^9, 3.890381016253397*^9}},
 CellLabel->
  "In[848]:=",ExpressionUUID->"0686d9f9-2c04-4966-8f26-95266063522c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "11", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "11"}], ",", 
      RowBox[{"-", "55"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["U(", 11, 
   Subscript[")", {-11, -55}], " ---------> ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874732502247467`*^9, 3.890381017616497*^9, 
  3.891791951410844*^9, 3.891860875021261*^9},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"b26f06e5-e4be-4fe8-963a-ed6004a1efe9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "2"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "10", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "11"}], ",", 
      RowBox[{"-", "51"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "58"}],
  SequenceForm["U(", 1, 
   Subscript[")", -2], 
   Subscript[" *", -4], " U(", 10, 
   Subscript[")", {-11, -51}], " ---------> ", 58],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874732502247467`*^9, 3.890381017616497*^9, 
  3.891791951410844*^9, 3.891860875091776*^9},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"440880a8-2298-420f-86f5-9790da949ff4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "6"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "11"}], ",", 
      RowBox[{"-", "47"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm["U(", 2, 
   Subscript[")", {2, -6}], 
   Subscript[" *", -4], " U(", 9, 
   Subscript[")", {-11, -47}], " ---------> ", 15],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874732502247467`*^9, 3.890381017616497*^9, 
  3.891791951410844*^9, 3.891860875201489*^9},
 CellLabel->
  "During evaluation of \
In[848]:=",ExpressionUUID->"41d986a8-59b7-4616-975a-0a3772125eaf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"12", ",", 
   RowBox[{"15", "/", "2"}], ",", "0", ",", "21", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887473420631996*^9, 3.8874734382072573`*^9}, {
  3.88747356734201*^9, 3.887473567728641*^9}, {3.8903810219321003`*^9, 
  3.890381024870822*^9}},
 CellLabel->
  "In[849]:=",ExpressionUUID->"ce02e981-685a-4e87-a651-25febecf19ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "293930"}],
  SequenceForm["Gr(", 12, ",", 21, ")", " ---------> ", 293930],
  Editable->False]], "Print",
 CellChangeTimes->{3.88747343952029*^9, 3.887473568941945*^9, 
  3.890381025460024*^9, 3.891791951915601*^9, 3.891860875327589*^9},
 CellLabel->
  "During evaluation of \
In[849]:=",ExpressionUUID->"ef7850cd-c01a-42e1-a12c-ac312c3dbd60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"12", ",", 
   RowBox[{"15", "/", "2"}], ",", "0", ",", "21", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887473444454853*^9, 3.887473451823949*^9}, {
  3.8874735739941673`*^9, 3.887473574899461*^9}, {3.8903810270322523`*^9, 
  3.89038102961648*^9}},
 CellLabel->
  "In[850]:=",ExpressionUUID->"8b617a1f-4767-498a-8a49-ec788a47a246"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "12", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"18", ",", "18"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "18564"}],
  SequenceForm["U(", 12, 
   Subscript[")", {18, 18}], " ---------> ", 18564],
  Editable->False]], "Print",
 CellChangeTimes->{3.887473452438601*^9, 3.887473576208973*^9, 
  3.890381030208036*^9, 3.891791952063683*^9, 3.891860875503841*^9},
 CellLabel->
  "During evaluation of \
In[850]:=",ExpressionUUID->"d6724e92-2c55-4ee9-abdd-be577d479f47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "9", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"18", ",", "18"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "0"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "3"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "48620"}],
  SequenceForm["U(", 9, 
   Subscript[")", {18, 18}], 
   Subscript[" *", 0], " U(", 3, 
   Subscript[")", {-3, -3}], " ---------> ", 48620],
  Editable->False]], "Print",
 CellChangeTimes->{3.887473452438601*^9, 3.887473576208973*^9, 
  3.890381030208036*^9, 3.891791952063683*^9, 3.891860875575684*^9},
 CellLabel->
  "During evaluation of \
In[850]:=",ExpressionUUID->"da2566e6-a0f4-441e-97a9-a018f26a09c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "10", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"18", ",", "18"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "0"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "3"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "131274"}],
  SequenceForm["U(", 10, 
   Subscript[")", {18, 18}], 
   Subscript[" *", 0], " U(", 2, 
   Subscript[")", {-3, -3}], " ---------> ", 131274],
  Editable->False]], "Print",
 CellChangeTimes->{3.887473452438601*^9, 3.887473576208973*^9, 
  3.890381030208036*^9, 3.891791952063683*^9, 3.89186087566251*^9},
 CellLabel->
  "During evaluation of \
In[850]:=",ExpressionUUID->"7c22e379-5089-413f-ba85-3615c133b4ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "11", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"18", ",", "18"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "0"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "95472"}],
  SequenceForm["U(", 11, 
   Subscript[")", {18, 18}], 
   Subscript[" *", 0], " U(", 1, 
   Subscript[")", -3], " ---------> ", 95472],
  Editable->False]], "Print",
 CellChangeTimes->{3.887473452438601*^9, 3.887473576208973*^9, 
  3.890381030208036*^9, 3.891791952063683*^9, 3.8918608757469387`*^9},
 CellLabel->
  "During evaluation of \
In[850]:=",ExpressionUUID->"15af474e-0148-4142-a589-56d4ae67e5be"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"30", ",", " ", "1", ",", "0", ",", "32", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891087824175791*^9, 3.89108786012166*^9}, {
  3.891087911612097*^9, 3.891087919211174*^9}},
 CellLabel->
  "In[851]:=",ExpressionUUID->"75a460d6-d35d-4b93-a8c4-7f76ab07b4d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "496"}],
  SequenceForm["Gr(", 30, ",", 32, ")", " ---------> ", 496],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891087844989998*^9, 3.8910878610438128`*^9}, 
   3.89108792061381*^9, 3.891791952836411*^9, 3.89186087599364*^9},
 CellLabel->
  "During evaluation of \
In[851]:=",ExpressionUUID->"98554d6e-b2b3-4aee-ae39-d153121e974a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"30", ",", " ", "1", ",", "0", ",", " ", "32", ",", " ", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8910878670600443`*^9, 3.8910878992304707`*^9}},
 CellLabel->
  "In[852]:=",ExpressionUUID->"88de29ad-1996-40a6-943f-19fc8617b47c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "15", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "17"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "0"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "15", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "15"}], ",", 
      RowBox[{"-", "15"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "136"}],
  SequenceForm["U(", 15, 
   Subscript[")", {17, 17}], 
   Subscript[" *", 0], " U(", 15, 
   Subscript[")", {-15, -15}], " ---------> ", 136],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910878764612703`*^9, 3.891087900429377*^9}, 
   3.891791952971965*^9, 3.891860876140655*^9},
 CellLabel->
  "During evaluation of \
In[852]:=",ExpressionUUID->"931374db-7079-42a2-82c9-515e5fb3b078"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "16", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "17"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "0"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "14", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "15"}], ",", 
      RowBox[{"-", "15"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "255"}],
  SequenceForm["U(", 16, 
   Subscript[")", {17, 17}], 
   Subscript[" *", 0], " U(", 14, 
   Subscript[")", {-15, -15}], " ---------> ", 255],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910878764612703`*^9, 3.891087900429377*^9}, 
   3.891791952971965*^9, 3.891860876230317*^9},
 CellLabel->
  "During evaluation of \
In[852]:=",ExpressionUUID->"7f0944c4-8e31-40d8-8a42-9748cd7c9ff6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "17", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "17"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "0"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "13", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "15"}], ",", 
      RowBox[{"-", "15"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "105"}],
  SequenceForm["U(", 17, 
   Subscript[")", {17, 17}], 
   Subscript[" *", 0], " U(", 13, 
   Subscript[")", {-15, -15}], " ---------> ", 105],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910878764612703`*^9, 3.891087900429377*^9}, 
   3.891791952971965*^9, 3.891860876353611*^9},
 CellLabel->
  "During evaluation of \
In[852]:=",ExpressionUUID->"990f4383-9fa9-449a-a6ec-9ca57a92de18"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Matching moduli spaces across the minimal duality with positive \[Xi]\
\>", "Subsection",
 CellChangeTimes->{{3.887460556106436*^9, 3.887460566918458*^9}, {
   3.890381323982355*^9, 3.890381347568241*^9}, 
   3.890381401060375*^9},ExpressionUUID->"0bc4214f-328a-4e26-afc2-\
df6a5ddf80a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"3", ",", 
   RowBox[{"9", "/", "2"}], ",", 
   RowBox[{"-", "5"}], ",", "7", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887474173964551*^9, 3.887474182626895*^9}, {
  3.8903810952335567`*^9, 3.890381098910267*^9}},
 CellLabel->
  "In[853]:=",ExpressionUUID->"f07e6d0d-8b01-4d85-92c7-73a370f954e1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "35"}],
  SequenceForm["Gr(", 3, ",", 7, ")", " ---------> ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874741838242273`*^9, 3.890381100305998*^9, 
  3.891791953617216*^9, 3.8918608765368137`*^9},
 CellLabel->
  "During evaluation of \
In[853]:=",ExpressionUUID->"d8ba1170-3aa0-4b3f-b29a-ad791a11d757"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      RowBox[{"-", "7"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "49"}],
  SequenceForm["U(", 3, 
   Subscript[")", {8, -7}], " ---------> ", 49],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874741838242273`*^9, 3.890381100305998*^9, 
  3.891791953617216*^9, 3.8918608766116743`*^9},
 CellLabel->
  "During evaluation of \
In[853]:=",ExpressionUUID->"e530496b-0838-4b6a-a621-4a8a19701fd0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"3", ",", 
   RowBox[{"9", "/", "2"}], ",", 
   RowBox[{"-", "5"}], ",", "7", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8874741881910563`*^9, 3.887474195875474*^9}, {
  3.890381103148898*^9, 3.8903811059655952`*^9}},
 CellLabel->
  "In[854]:=",ExpressionUUID->"99dcad84-d0a7-4254-a2ec-5f2b7f5da237"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "0"], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "35"}],
  SequenceForm["Gr(", 4, ",", 7, ") * ", "U(", 1, 
   Subscript[")", 0], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -4], " ---------> ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.887474196489724*^9, 3.8903811070376463`*^9, 
  3.891791954020379*^9, 3.891860876763093*^9},
 CellLabel->
  "During evaluation of \
In[854]:=",ExpressionUUID->"969c69cb-9434-43ff-802a-71c31985dfd3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "3"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "49"}],
  SequenceForm["U(", 5, 
   Subscript[")", {-8, -3}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -4], " ---------> ", 49],
  Editable->False]], "Print",
 CellChangeTimes->{3.887474196489724*^9, 3.8903811070376463`*^9, 
  3.891791954020379*^9, 3.8918608768344917`*^9},
 CellLabel->
  "During evaluation of \
In[854]:=",ExpressionUUID->"0fbbdd00-07ed-4085-ba9e-4230ef738cf9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"4", ",", "7", ",", 
   RowBox[{"-", "2"}], ",", "8", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887474385037581*^9, 3.887474392977251*^9}, {
  3.890381109626346*^9, 3.890381112142555*^9}},
 CellLabel->
  "In[855]:=",ExpressionUUID->"c7605e79-0b5c-4f59-a23f-bc75dd3c90f0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "70"}],
  SequenceForm["Gr(", 4, ",", 8, ")", " ---------> ", 70],
  Editable->False]], "Print",
 CellChangeTimes->{3.887474394462685*^9, 3.890381112889237*^9, 
  3.891791954876659*^9, 3.891860877056238*^9},
 CellLabel->
  "During evaluation of \
In[855]:=",ExpressionUUID->"8fd3c9be-d158-4bd5-ace8-25145c324a72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "56"}],
  SequenceForm["Gr(", 3, ",", 8, ") * ", " U(", 1, 
   Subscript[")", 1], " ---------> ", 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.887474394462685*^9, 3.890381112889237*^9, 
  3.891791954876659*^9, 3.891860877143745*^9},
 CellLabel->
  "During evaluation of \
In[855]:=",ExpressionUUID->"7b4e33ac-780f-460e-9c7a-dff769293f9d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"4", ",", "7", ",", 
   RowBox[{"-", "2"}], ",", "8", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887474396267523*^9, 3.887474405061453*^9}, {
  3.890381115030916*^9, 3.890381117764613*^9}},
 CellLabel->
  "In[856]:=",ExpressionUUID->"9d70e782-3373-4c59-a13b-ca2718f5f999"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "56"}],
  SequenceForm["Gr(", 5, ",", 8, ") * ", "U(", 2, 
   Subscript[")", {-3, -1}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -1], " ---------> ", 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.887474405887208*^9, 3.8903811184397593`*^9, 
  3.8917919552555027`*^9, 3.8918608772458687`*^9},
 CellLabel->
  "During evaluation of \
In[856]:=",ExpressionUUID->"d5717d44-bfdc-4a24-8546-5e7b18691af9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "0"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "70"}],
  SequenceForm["Gr(", 4, ",", 8, ") * ", "U(", 3, 
   Subscript[")", {-3, 0}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -1], " ---------> ", 70],
  Editable->False]], "Print",
 CellChangeTimes->{3.887474405887208*^9, 3.8903811184397593`*^9, 
  3.8917919552555027`*^9, 3.891860877316367*^9},
 CellLabel->
  "During evaluation of \
In[856]:=",ExpressionUUID->"02e64cf9-d021-4950-ad3c-ad54e07488e0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"5", ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "2"}], " ", ",", " ", "5", ",", "9", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887474916539742*^9, 3.887474921426176*^9}, {
  3.88747500990902*^9, 3.887475012756166*^9}, {3.887475111528454*^9, 
  3.887475140493108*^9}, {3.890381120614209*^9, 3.890381124644505*^9}},
 CellLabel->
  "In[857]:=",ExpressionUUID->"899cf59b-9790-463a-aac4-3fbc8e1bf37e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "126"}],
  SequenceForm["Gr(", 5, ",", 9, ")", " ---------> ", 126],
  Editable->False]], "Print",
 CellChangeTimes->{3.887475141822682*^9, 3.890381125185709*^9, 
  3.891791956090584*^9, 3.8918608774853783`*^9},
 CellLabel->
  "During evaluation of \
In[857]:=",ExpressionUUID->"49dbbd91-678f-42aa-9a8f-b3b6bfd45e88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "11"}], ",", "14"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "588"}],
  SequenceForm["U(", 5, 
   Subscript[")", {-11, 14}], " ---------> ", 588],
  Editable->False]], "Print",
 CellChangeTimes->{3.887475141822682*^9, 3.890381125185709*^9, 
  3.891791956090584*^9, 3.891860877555009*^9},
 CellLabel->
  "During evaluation of \
In[857]:=",ExpressionUUID->"0ab99f82-360f-48e0-89a9-4df20935ff4a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"5", ",", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "2"}], ",", "5", ",", "9", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887475144261794*^9, 3.88747515143528*^9}, {
  3.890381127350864*^9, 3.890381134274724*^9}},
 CellLabel->
  "In[858]:=",ExpressionUUID->"a38f9f38-10c4-4d11-9d71-ecf7d7cbe29d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "4"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "126"}],
  SequenceForm[" Gr(", 4, ",", 9, ") * ", "U(", 2, 
   Subscript[")", {2, 0}], 
   Subscript[" *", -1], " U(", 1, 
   Subscript[")", 4], " ---------> ", 126],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.887475152507443*^9, {3.890381130523917*^9, 3.890381135169692*^9}, 
   3.891791956435355*^9, 3.8918608777014427`*^9},
 CellLabel->
  "During evaluation of \
In[858]:=",ExpressionUUID->"99e0cc74-d206-4056-9032-42843d5e1033"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"11", ",", "5"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "4"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "588"}],
  SequenceForm["U(", 6, 
   Subscript[")", {11, 5}], 
   Subscript[" *", -1], " U(", 1, 
   Subscript[")", 4], " ---------> ", 588],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.887475152507443*^9, {3.890381130523917*^9, 3.890381135169692*^9}, 
   3.891791956435355*^9, 3.8918608777714577`*^9},
 CellLabel->
  "During evaluation of \
In[858]:=",ExpressionUUID->"0dc39919-f2a6-4ca3-b530-159631131341"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"6", ",", "6", ",", 
   RowBox[{"-", "5"}], ",", "8", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887475322041936*^9, 3.887475349020323*^9}, {
  3.8903811388223886`*^9, 3.890381142226839*^9}},
 CellLabel->
  "In[859]:=",ExpressionUUID->"c7de50a0-e769-464d-afa3-9457418349ba"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "28"}],
  SequenceForm["Gr(", 6, ",", 8, ")", " ---------> ", 28],
  Editable->False]], "Print",
 CellChangeTimes->{3.887475349658119*^9, 3.890381142778997*^9, 
  3.8917919572290573`*^9, 3.8918608779481792`*^9},
 CellLabel->
  "During evaluation of \
In[859]:=",ExpressionUUID->"2817842d-5248-4528-8afb-7113f2887f92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"10", ",", 
      RowBox[{"-", "20"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "420"}],
  SequenceForm["U(", 6, 
   Subscript[")", {10, -20}], " ---------> ", 420],
  Editable->False]], "Print",
 CellChangeTimes->{3.887475349658119*^9, 3.890381142778997*^9, 
  3.8917919572290573`*^9, 3.891860878018297*^9},
 CellLabel->
  "During evaluation of \
In[859]:=",ExpressionUUID->"b2c0d109-05b6-4372-b922-be331b1520f8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"6", ",", "6", ",", 
   RowBox[{"-", "5"}], ",", "8", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887475351206028*^9, 3.88747535624081*^9}, {
  3.890381144253634*^9, 3.890381147130774*^9}},
 CellLabel->
  "In[860]:=",ExpressionUUID->"d54a2319-63a6-421b-b2b5-e58deab2a871"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "0"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "28"}],
  SequenceForm["Gr(", 2, ",", 8, ") * ", "U(", 2, 
   Subscript[")", {-2, 0}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -4], " ---------> ", 28],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874753568562317`*^9, 3.890381147706337*^9, 
  3.891791957577901*^9, 3.891860878275679*^9},
 CellLabel->
  "During evaluation of \
In[860]:=",ExpressionUUID->"4cca7b16-3b16-4a48-bf13-05df52822c52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "10"}], ",", 
      RowBox[{"-", "6"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "420"}],
  SequenceForm["U(", 4, 
   Subscript[")", {-10, -6}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -4], " ---------> ", 420],
  Editable->False]], "Print",
 CellChangeTimes->{3.8874753568562317`*^9, 3.890381147706337*^9, 
  3.891791957577901*^9, 3.891860878387884*^9},
 CellLabel->
  "During evaluation of \
In[860]:=",ExpressionUUID->"2c72ea4c-0944-4287-8236-8009c8d1bf6d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"12", ",", " ", 
   RowBox[{"23", "/", "2"}], ",", " ", 
   RowBox[{"-", "10"}], ",", " ", "21", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887475611007653*^9, 3.887475625486404*^9}, {
  3.890381149470234*^9, 3.8903811528797092`*^9}},
 CellLabel->
  "In[861]:=",ExpressionUUID->"d84f7a49-22d4-4909-9823-8aacd58d5e81"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "293930"}],
  SequenceForm["Gr(", 12, ",", 21, ")", " ---------> ", 293930],
  Editable->False]], "Print",
 CellChangeTimes->{3.887475626190483*^9, 3.890381153844261*^9, 
  3.891791958112364*^9, 3.8918608785082817`*^9},
 CellLabel->
  "During evaluation of \
In[861]:=",ExpressionUUID->"3f3bc4c0-a6a3-4ca4-95f2-fecf3ab2cdb2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "12", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"22", ",", 
      RowBox[{"-", "98"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "2880514"}],
  SequenceForm["U(", 12, 
   Subscript[")", {22, -98}], " ---------> ", 2880514],
  Editable->False]], "Print",
 CellChangeTimes->{3.887475626190483*^9, 3.890381153844261*^9, 
  3.891791958112364*^9, 3.89186087857802*^9},
 CellLabel->
  "During evaluation of \
In[861]:=",ExpressionUUID->"82aab262-0b23-4141-814e-ed1c0a63b2c0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"12", ",", " ", 
   RowBox[{"23", "/", "2"}], ",", " ", 
   RowBox[{"-", "10"}], ",", " ", "21", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8874756288600273`*^9, 3.8874756355020437`*^9}, {
  3.890381155391881*^9, 3.8903811585553083`*^9}},
 CellLabel->
  "In[862]:=",ExpressionUUID->"0f6d620c-2c30-40f3-aa9a-8c0e8e2f416d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "0"], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "9"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "293930"}],
  SequenceForm["Gr(", 9, ",", 21, ") * ", "U(", 1, 
   Subscript[")", 0], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -9], " ---------> ", 293930],
  Editable->False]], "Print",
 CellChangeTimes->{3.887475636504837*^9, 3.890381159135758*^9, 
  3.891791958336055*^9, 3.8918608787366953`*^9},
 CellLabel->
  "During evaluation of \
In[862]:=",ExpressionUUID->"b077ffd9-0043-41df-8ede-22e9ca90a08b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "10", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "22"}], ",", 
      RowBox[{"-", "12"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "9"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "2880514"}],
  SequenceForm["U(", 10, 
   Subscript[")", {-22, -12}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -9], " ---------> ", 2880514],
  Editable->False]], "Print",
 CellChangeTimes->{3.887475636504837*^9, 3.890381159135758*^9, 
  3.891791958336055*^9, 3.891860878807324*^9},
 CellLabel->
  "During evaluation of \
In[862]:=",ExpressionUUID->"d72df421-2aa7-4aa7-b23d-6da3c4690525"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"11", ",", "12", ",", "0", ",", "12", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8874760158254128`*^9, 3.887476020615117*^9}, {
  3.890381161550564*^9, 3.890381164622548*^9}},
 CellLabel->
  "In[863]:=",ExpressionUUID->"d50dc69c-54a8-4bb5-8088-70f850be4cac"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["Gr(", 11, ",", 12, ")", " ---------> ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476021318293*^9, 3.890381165204527*^9, 
  3.891791959955923*^9, 3.891860878928495*^9},
 CellLabel->
  "During evaluation of \
In[863]:=",ExpressionUUID->"e23d544a-a847-4c78-96ab-c7771890c9fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "6"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "396"}],
  SequenceForm["Gr(", 10, ",", 12, ") * ", " U(", 1, 
   Subscript[")", 6], " ---------> ", 396],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476021318293*^9, 3.890381165204527*^9, 
  3.891791959955923*^9, 3.891860878996602*^9},
 CellLabel->
  "During evaluation of \
In[863]:=",ExpressionUUID->"9515960e-eeef-40ee-aef7-4a32145a41b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "6"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "3300"}],
  
  SequenceForm["Gr(", 9, ",", 12, ") * ", " U(", 2, 
   Subscript[")", {6, 6}], " ---------> ", 3300],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476021318293*^9, 3.890381165204527*^9, 
  3.891791959955923*^9, 3.891860879075891*^9},
 CellLabel->
  "During evaluation of \
In[863]:=",ExpressionUUID->"a59a71a9-c4ab-4992-bcc0-7dc844a78887"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "6"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "9900"}],
  
  SequenceForm["Gr(", 8, ",", 12, ") * ", " U(", 3, 
   Subscript[")", {6, 6}], " ---------> ", 9900],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476021318293*^9, 3.890381165204527*^9, 
  3.891791959955923*^9, 3.8918608791788197`*^9},
 CellLabel->
  "During evaluation of \
In[863]:=",ExpressionUUID->"ac1684c1-47c5-4877-aa06-90d76ec36856"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "6"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "11880"}],
  SequenceForm["Gr(", 7, ",", 12, ") * ", " U(", 4, 
   Subscript[")", {6, 6}], " ---------> ", 11880],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476021318293*^9, 3.890381165204527*^9, 
  3.891791959955923*^9, 3.8918608792791967`*^9},
 CellLabel->
  "During evaluation of \
In[863]:=",ExpressionUUID->"46a73fee-9340-4e71-8908-ca20b46a87b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "6"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "5544"}],
  
  SequenceForm["Gr(", 6, ",", 12, ") * ", " U(", 5, 
   Subscript[")", {6, 6}], " ---------> ", 5544],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476021318293*^9, 3.890381165204527*^9, 
  3.891791959955923*^9, 3.891860879377391*^9},
 CellLabel->
  "During evaluation of \
In[863]:=",ExpressionUUID->"cc57aa0f-e5ca-414e-9692-f9810c5f0790"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "6"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "792"}],
  SequenceForm["Gr(", 5, ",", 12, ") * ", " U(", 6, 
   Subscript[")", {6, 6}], " ---------> ", 792],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476021318293*^9, 3.890381165204527*^9, 
  3.891791959955923*^9, 3.891860879479433*^9},
 CellLabel->
  "During evaluation of \
In[863]:=",ExpressionUUID->"62005278-ff2c-47da-839c-4f1a7a007b03"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"11", ",", "12", ",", "0", ",", "12", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8874760363097*^9, 3.887476041396122*^9}, {
  3.890381167375786*^9, 3.890381170508621*^9}},
 CellLabel->
  "In[864]:=",ExpressionUUID->"af0d46c9-cfe5-41c4-a9e9-c72adac6f808"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "792"}],
  SequenceForm["Gr(", 7, ",", 12, ") * U(", 1, 
   Subscript[")", 1], " ---------> ", 792],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476042003232*^9, 3.8903811710602913`*^9, 
  3.891791960956066*^9, 3.891860879797942*^9},
 CellLabel->
  "During evaluation of \
In[864]:=",ExpressionUUID->"0a927943-dcfb-4cee-b9ec-cd85a43f9811"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "5544"}],
  
  SequenceForm["Gr(", 6, ",", 12, ") * ", "U(", 1, 
   Subscript[")", -5], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", 1], " ---------> ", 5544],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476042003232*^9, 3.8903811710602913`*^9, 
  3.891791960956066*^9, 3.891860879912722*^9},
 CellLabel->
  "During evaluation of \
In[864]:=",ExpressionUUID->"fbb19a54-f335-46cc-bb68-e8d8a9b1e3e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", 
      RowBox[{"-", "4"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "11880"}],
  SequenceForm["Gr(", 5, ",", 12, ") * ", "U(", 2, 
   Subscript[")", {-6, -4}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", 1], " ---------> ", 11880],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476042003232*^9, 3.8903811710602913`*^9, 
  3.891791960956066*^9, 3.891860880020225*^9},
 CellLabel->
  "During evaluation of \
In[864]:=",ExpressionUUID->"9de1adca-d20c-47d6-bcc5-e56e92f7ee85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", 
      RowBox[{"-", "3"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "9900"}],
  
  SequenceForm["Gr(", 4, ",", 12, ") * ", "U(", 3, 
   Subscript[")", {-6, -3}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", 1], " ---------> ", 9900],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476042003232*^9, 3.8903811710602913`*^9, 
  3.891791960956066*^9, 3.891860880098084*^9},
 CellLabel->
  "During evaluation of \
In[864]:=",ExpressionUUID->"5257df1d-83e9-435c-bef4-cf98bbf21e9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", 
      RowBox[{"-", "2"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "3300"}],
  
  SequenceForm["Gr(", 3, ",", 12, ") * ", "U(", 4, 
   Subscript[")", {-6, -2}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", 1], " ---------> ", 3300],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476042003232*^9, 3.8903811710602913`*^9, 
  3.891791960956066*^9, 3.891860880181039*^9},
 CellLabel->
  "During evaluation of \
In[864]:=",ExpressionUUID->"a48a2d43-3c9a-4bc2-b286-41b35ed29ab5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", 
      RowBox[{"-", "1"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "396"}],
  SequenceForm["Gr(", 2, ",", 12, ") * ", "U(", 5, 
   Subscript[")", {-6, -1}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", 1], " ---------> ", 396],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476042003232*^9, 3.8903811710602913`*^9, 
  3.891791960956066*^9, 3.891860880284693*^9},
 CellLabel->
  "During evaluation of \
In[864]:=",ExpressionUUID->"38d7aa8e-036d-4dea-b5bb-cb1651e743ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", "0"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["Gr(", 1, ",", 12, ") * ", "U(", 6, 
   Subscript[")", {-6, 0}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", 1], " ---------> ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.887476042003232*^9, 3.8903811710602913`*^9, 
  3.891791960956066*^9, 3.891860880400737*^9},
 CellLabel->
  "During evaluation of \
In[864]:=",ExpressionUUID->"38cce737-30da-4c76-ad4e-d293413fe5ec"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"20", ",", " ", 
   RowBox[{"13", "/", "2"}], ",", " ", 
   RowBox[{"-", "4"}], ",", " ", "25", ",", " ", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8910883403053493`*^9, 3.891088361041436*^9}},
 CellLabel->
  "In[865]:=",ExpressionUUID->"aaac7efc-9f47-4107-81e1-9b99ec21be06"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "53130"}],
  SequenceForm["Gr(", 20, ",", 25, ")", " ---------> ", 53130],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910883577428217`*^9, 3.8910883621458607`*^9}, 
   3.89179196206925*^9, 3.8918608805539837`*^9},
 CellLabel->
  "During evaluation of \
In[865]:=",ExpressionUUID->"07951771-a50b-4f78-9e82-646008fb4b1c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "17", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"19", ",", 
      RowBox[{"-", "49"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", 
      RowBox[{"-", "18"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "1980"}],
  
  SequenceForm["U(", 17, 
   Subscript[")", {19, -49}], 
   Subscript[" *", -4], " U(", 3, 
   Subscript[")", {-6, -18}], " ---------> ", 1980],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910883577428217`*^9, 3.8910883621458607`*^9}, 
   3.89179196206925*^9, 3.891860880623707*^9},
 CellLabel->
  "During evaluation of \
In[865]:=",ExpressionUUID->"545fec6e-c03a-44f4-95e0-736ffe4aced2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "18", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"19", ",", 
      RowBox[{"-", "53"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", 
      RowBox[{"-", "14"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "415"}],
  SequenceForm["U(", 18, 
   Subscript[")", {19, -53}], 
   Subscript[" *", -4], " U(", 2, 
   Subscript[")", {-6, -14}], " ---------> ", 415],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910883577428217`*^9, 3.8910883621458607`*^9}, 
   3.89179196206925*^9, 3.8918608807059917`*^9},
 CellLabel->
  "During evaluation of \
In[865]:=",ExpressionUUID->"6955e521-74b3-4255-aa84-1b8463f194d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "19", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"19", ",", 
      RowBox[{"-", "57"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "10"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "14"}],
  SequenceForm["U(", 19, 
   Subscript[")", {19, -57}], 
   Subscript[" *", -4], " U(", 1, 
   Subscript[")", -10], " ---------> ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910883577428217`*^9, 3.8910883621458607`*^9}, 
   3.89179196206925*^9, 3.891860880791087*^9},
 CellLabel->
  "During evaluation of \
In[865]:=",ExpressionUUID->"f9fe62ac-771c-497e-a0a6-f68f87a638f6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"20", ",", " ", 
   RowBox[{"13", "/", "2"}], ",", " ", 
   RowBox[{"-", "4"}], ",", " ", "25", ",", " ", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891088365948433*^9, 3.891088372406176*^9}},
 CellLabel->
  "In[866]:=",ExpressionUUID->"64edf637-72ff-439e-812d-3e5c60e40214"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "53130"}],
  SequenceForm["Gr(", 5, ",", 25, ")", " ---------> ", 53130],
  Editable->False]], "Print",
 CellChangeTimes->{3.8910883733848248`*^9, 3.89179196268922*^9, 
  3.891860881056718*^9},
 CellLabel->
  "During evaluation of \
In[866]:=",ExpressionUUID->"198f64e5-56fc-4187-82ea-545b24b97a9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      RowBox[{"-", "14"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["U(", 5, 
   Subscript[")", {6, -14}], " ---------> ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.8910883733848248`*^9, 3.89179196268922*^9, 
  3.891860881168379*^9},
 CellLabel->
  "During evaluation of \
In[866]:=",ExpressionUUID->"49653970-600c-48f9-913d-0ff95b632c98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "23"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      RowBox[{"-", "10"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "415"}],
  SequenceForm["U(", 1, 
   Subscript[")", -23], 
   Subscript[" *", -4], " U(", 4, 
   Subscript[")", {6, -10}], " ---------> ", 415],
  Editable->False]], "Print",
 CellChangeTimes->{3.8910883733848248`*^9, 3.89179196268922*^9, 
  3.891860881253606*^9},
 CellLabel->
  "During evaluation of \
In[866]:=",ExpressionUUID->"bca54353-3877-4664-ab49-ee8f57404a1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "19"}], ",", 
      RowBox[{"-", "27"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      RowBox[{"-", "6"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "1980"}],
  
  SequenceForm["U(", 2, 
   Subscript[")", {-19, -27}], 
   Subscript[" *", -4], " U(", 3, 
   Subscript[")", {6, -6}], " ---------> ", 1980],
  Editable->False]], "Print",
 CellChangeTimes->{3.8910883733848248`*^9, 3.89179196268922*^9, 
  3.8918608813293543`*^9},
 CellLabel->
  "During evaluation of \
In[866]:=",ExpressionUUID->"5f3a6ebe-58ff-4f29-b9e9-8a0c4c3e415f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Matching moduli spaces across the maximal duality with positive \[Xi]\
\>", "Subsection",
 CellChangeTimes->{{3.8874605734689198`*^9, 3.887460581077402*^9}, {
   3.890381352732336*^9, 3.890381366847713*^9}, 
   3.890381402029993*^9},ExpressionUUID->"4429a7ac-1501-45a2-aad4-\
23c7df8350c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"3", ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"-", "5"}], ",", "7", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887522625869824*^9, 3.887522634770651*^9}, {
  3.890381181204221*^9, 3.890381184299658*^9}},
 CellLabel->
  "In[867]:=",ExpressionUUID->"ceaf4963-a059-4184-b2de-bcb3e9e66226"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "35"}],
  SequenceForm["Gr(", 3, ",", 7, ")", " ---------> ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.887522635490683*^9, 3.890381184837031*^9, 
  3.891791963276589*^9, 3.891860881485251*^9},
 CellLabel->
  "During evaluation of \
In[867]:=",ExpressionUUID->"6094e691-7635-4e19-8fba-dac213a4dcc0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      RowBox[{"-", "10"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["U(", 3, 
   Subscript[")", {5, -10}], " ---------> ", 20],
  Editable->False]], "Print",
 CellChangeTimes->{3.887522635490683*^9, 3.890381184837031*^9, 
  3.891791963276589*^9, 3.891860881554113*^9},
 CellLabel->
  "During evaluation of \
In[867]:=",ExpressionUUID->"c8967d07-f358-4d08-a443-556ec683c6ce"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"3", ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"-", "5"}], ",", "7", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887522642696579*^9, 3.8875226498928547`*^9}, {
  3.890381186330513*^9, 3.890381188984683*^9}},
 CellLabel->
  "In[868]:=",ExpressionUUID->"9b11ce6c-42e7-4862-8c52-57357b4e5a0d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "35"}],
  SequenceForm["Gr(", 4, ",", 7, ")", " ---------> ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.887522650486598*^9, 3.890381189522209*^9, 
  3.891791963512498*^9, 3.891860881649118*^9},
 CellLabel->
  "During evaluation of \
In[868]:=",ExpressionUUID->"eed47241-0477-4dfa-ba25-3f6ce4ab8547"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5"}], ",", 
      RowBox[{"-", "15"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "8"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["U(", 2, 
   Subscript[")", {-5, -15}], 
   Subscript[" *", -5], " U(", 2, 
   Subscript[")", {2, -8}], " ---------> ", 20],
  Editable->False]], "Print",
 CellChangeTimes->{3.887522650486598*^9, 3.890381189522209*^9, 
  3.891791963512498*^9, 3.8918608817169027`*^9},
 CellLabel->
  "During evaluation of \
In[868]:=",ExpressionUUID->"5188e683-41b1-44d9-bf1e-33c58b35fe87"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"4", ",", "3", ",", 
   RowBox[{"-", "7"}], ",", "8", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887522839036581*^9, 3.887522845235505*^9}, {
  3.8903811922815933`*^9, 3.890381195191305*^9}},
 CellLabel->
  "In[869]:=",ExpressionUUID->"39358136-23a0-4906-850b-673ac1f64239"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "70"}],
  SequenceForm["Gr(", 4, ",", 8, ")", " ---------> ", 70],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752284596531*^9, 3.890381196037158*^9, 
  3.891791964070018*^9, 3.891860881886704*^9},
 CellLabel->
  "During evaluation of \
In[869]:=",ExpressionUUID->"341f020a-8ff2-4ea0-9e2c-649dd4b67d07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      RowBox[{"-", "21"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "105"}],
  SequenceForm["U(", 4, 
   Subscript[")", {7, -21}], " ---------> ", 105],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752284596531*^9, 3.890381196037158*^9, 
  3.891791964070018*^9, 3.891860881951954*^9},
 CellLabel->
  "During evaluation of \
In[869]:=",ExpressionUUID->"f520e1d0-87de-4708-b388-2056747791c6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"4", ",", "3", ",", 
   RowBox[{"-", "7"}], ",", "8", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887522856125888*^9, 3.887522861479845*^9}, {
  3.8903811979606133`*^9, 3.890381201127689*^9}},
 CellLabel->
  "In[870]:=",ExpressionUUID->"3cb66570-c538-4cb3-9332-c4a3ad30cec2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "70"}],
  SequenceForm["Gr(", 4, ",", 8, ")", " ---------> ", 70],
  Editable->False]], "Print",
 CellChangeTimes->{3.887522862668364*^9, 3.890381201668181*^9, 
  3.891791964368581*^9, 3.891860882175331*^9},
 CellLabel->
  "During evaluation of \
In[870]:=",ExpressionUUID->"8fd12789-a980-4926-b8e6-c888451b97b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "7"}], ",", 
      RowBox[{"-", "28"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "7"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "6"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "105"}],
  SequenceForm["U(", 3, 
   Subscript[")", {-7, -28}], 
   Subscript[" *", -7], " U(", 1, 
   Subscript[")", -6], " ---------> ", 105],
  Editable->False]], "Print",
 CellChangeTimes->{3.887522862668364*^9, 3.890381201668181*^9, 
  3.891791964368581*^9, 3.89186088224407*^9},
 CellLabel->
  "During evaluation of \
In[870]:=",ExpressionUUID->"18349cc9-30d4-4250-b437-a41364532ff9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"5", ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "5"}], ",", "10", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887522964588624*^9, 3.887522972667635*^9}, {
  3.8903812030856*^9, 3.890381205712071*^9}},
 CellLabel->
  "In[871]:=",ExpressionUUID->"6f57603a-d4c3-4a2b-916d-8dece629ef23"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "252"}],
  SequenceForm["Gr(", 5, ",", 10, ")", " ---------> ", 252],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752297331632*^9, 3.8903812063051443`*^9, 
  3.8917919650101347`*^9, 3.891860882339603*^9},
 CellLabel->
  "During evaluation of \
In[871]:=",ExpressionUUID->"0247dc50-7cee-45b1-a1c9-8e7e5a91bb03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "8"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "23"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "119"}],
  SequenceForm["U(", 2, 
   Subscript[")", {2, -8}], 
   Subscript[" *", -5], " U(", 3, 
   Subscript[")", {-8, -23}], " ---------> ", 119],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752297331632*^9, 3.8903812063051443`*^9, 
  3.8917919650101347`*^9, 3.891860882416301*^9},
 CellLabel->
  "During evaluation of \
In[871]:=",ExpressionUUID->"d5831d7f-ce1b-422f-9f57-0aad075236e9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"5", ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "5"}], ",", "10", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875229752167463`*^9, 3.8875229861578693`*^9}, {
  3.890381208446809*^9, 3.890381211205749*^9}},
 CellLabel->
  "In[872]:=",ExpressionUUID->"16e679bb-7cdf-41be-b11d-21be41af0fbc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "252"}],
  SequenceForm["Gr(", 5, ",", 10, ")", " ---------> ", 252],
  Editable->False]], "Print",
 CellChangeTimes->{3.887522986837886*^9, 3.890381211856525*^9, 
  3.8917919652384977`*^9, 3.891860882592599*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"eaae2e73-8e23-4ce0-a388-8cb4b9ff3ace"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      RowBox[{"-", "17"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "119"}],
  SequenceForm["U(", 5, 
   Subscript[")", {8, -17}], " ---------> ", 119],
  Editable->False]], "Print",
 CellChangeTimes->{3.887522986837886*^9, 3.890381211856525*^9, 
  3.8917919652384977`*^9, 3.891860882660656*^9},
 CellLabel->
  "During evaluation of \
In[872]:=",ExpressionUUID->"7965b849-f39d-4f08-9fe8-82f43ae4b99d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"6", ",", "3", ",", 
   RowBox[{"-", "12"}], ",", "10", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88752316596535*^9, 3.887523203401142*^9}, {
  3.890381213163396*^9, 3.8903812163620377`*^9}},
 CellLabel->
  "In[873]:=",ExpressionUUID->"762e8436-9666-4a8c-9549-c7bd5654430b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "210"}],
  SequenceForm["Gr(", 6, ",", 10, ")", " ---------> ", 210],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887523182136071*^9, 3.8875232043520393`*^9}, 
   3.890381217065929*^9, 3.891791965559432*^9, 3.891860882759994*^9},
 CellLabel->
  "During evaluation of \
In[873]:=",ExpressionUUID->"c79a4498-cf4d-4374-9b2a-4d7a089bba6f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      RowBox[{"-", "64"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "224"}],
  SequenceForm["U(", 6, 
   Subscript[")", {8, -64}], " ---------> ", 224],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887523182136071*^9, 3.8875232043520393`*^9}, 
   3.890381217065929*^9, 3.891791965559432*^9, 3.891860882826335*^9},
 CellLabel->
  "During evaluation of \
In[873]:=",ExpressionUUID->"98a7acaf-6c87-4c44-8c3b-0b382fc3df1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      RowBox[{"-", "52"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "12"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "14"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "56"}],
  SequenceForm["U(", 5, 
   Subscript[")", {8, -52}], 
   Subscript[" *", -12], " U(", 1, 
   Subscript[")", -14], " ---------> ", 56],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887523182136071*^9, 3.8875232043520393`*^9}, 
   3.890381217065929*^9, 3.891791965559432*^9, 3.891860882927916*^9},
 CellLabel->
  "During evaluation of \
In[873]:=",ExpressionUUID->"933bf7ca-01db-44f0-8283-668800f45926"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"6", ",", "3", ",", 
   RowBox[{"-", "12"}], ",", "10", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887523207715693*^9, 3.887523213914338*^9}, {
  3.890381218864204*^9, 3.890381224134698*^9}},
 CellLabel->
  "In[874]:=",ExpressionUUID->"bdd81cf8-ac04-4bf7-b908-531a72a7c318"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "210"}],
  SequenceForm["Gr(", 4, ",", 10, ")", " ---------> ", 210],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875232145411987`*^9, 3.890381224730002*^9, 
  3.8917919659632607`*^9, 3.891860883098727*^9},
 CellLabel->
  "During evaluation of \
In[874]:=",ExpressionUUID->"493dc826-8a78-4be1-83ef-0b259eda2fae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "32"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "12"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "22"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "224"}],
  SequenceForm["U(", 2, 
   Subscript[")", {-8, -32}], 
   Subscript[" *", -12], " U(", 2, 
   Subscript[")", {2, -22}], " ---------> ", 224],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875232145411987`*^9, 3.890381224730002*^9, 
  3.8917919659632607`*^9, 3.891860883166664*^9},
 CellLabel->
  "During evaluation of \
In[874]:=",ExpressionUUID->"ec217f8b-f780-4b98-a88b-45030000115e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "44"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "12"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "10"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "56"}],
  SequenceForm["U(", 3, 
   Subscript[")", {-8, -44}], 
   Subscript[" *", -12], " U(", 1, 
   Subscript[")", -10], " ---------> ", 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875232145411987`*^9, 3.890381224730002*^9, 
  3.8917919659632607`*^9, 3.891860883243189*^9},
 CellLabel->
  "During evaluation of \
In[874]:=",ExpressionUUID->"e936b91b-27dc-4055-9bb7-7347e6593679"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"14", ",", 
   RowBox[{"-", "7"}], ",", "4", ",", "20", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887523482386105*^9, 3.8875234996021957`*^9}, {
  3.890381226701737*^9, 3.890381230005314*^9}},
 CellLabel->
  "In[875]:=",ExpressionUUID->"070cbcf3-315c-417e-a1aa-301a186db4d9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "38760"}],
  SequenceForm["Gr(", 14, ",", 20, ")", " ---------> ", 38760],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887523497101338*^9, 3.887523500619197*^9}, 
   3.8903812306172667`*^9, 3.891791966662294*^9, 3.891860883471098*^9},
 CellLabel->
  "During evaluation of \
In[875]:=",ExpressionUUID->"7ab5530e-786b-4ff4-9b84-c46a1d652494"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "14", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", "39"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "1560"}],
  
  SequenceForm["U(", 14, 
   Subscript[")", {-17, 39}], " ---------> ", 1560],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887523497101338*^9, 3.887523500619197*^9}, 
   3.8903812306172667`*^9, 3.891791966662294*^9, 3.891860883539934*^9},
 CellLabel->
  "During evaluation of \
In[875]:=",ExpressionUUID->"ad3d5461-6c79-4ce7-bf08-898eb51939d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "7"], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "13", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", "35"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "5180"}],
  
  SequenceForm["U(", 1, 
   Subscript[")", 7], 
   Subscript[" *", 4], " U(", 13, 
   Subscript[")", {-17, 35}], " ---------> ", 5180],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887523497101338*^9, 3.887523500619197*^9}, 
   3.8903812306172667`*^9, 3.891791966662294*^9, 3.891860883617608*^9},
 CellLabel->
  "During evaluation of \
In[875]:=",ExpressionUUID->"10673356-d142-4dd6-bddd-d26378117b2e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"14", ",", 
   RowBox[{"-", "7"}], ",", "4", ",", "20", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887523503424573*^9, 3.887523509685895*^9}, {
  3.8903812321248417`*^9, 3.890381235073167*^9}},
 CellLabel->
  "In[876]:=",ExpressionUUID->"fa9d5bb8-8a0f-42b8-a15c-ad0b4c3533b6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "38760"}],
  SequenceForm["Gr(", 6, ",", 20, ")", " ---------> ", 38760],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875235103993607`*^9, 3.890381236200746*^9, 
  3.891791967062875*^9, 3.891860883732016*^9},
 CellLabel->
  "During evaluation of \
In[876]:=",ExpressionUUID->"5a3c3b44-ae38-43fb-99e5-268f0769b9e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "5"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "33"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "5180"}],
  
  SequenceForm["U(", 2, 
   Subscript[")", {-3, 5}], 
   Subscript[" *", 4], " U(", 4, 
   Subscript[")", {17, 33}], " ---------> ", 5180],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875235103993607`*^9, 3.890381236200746*^9, 
  3.891791967062875*^9, 3.891860883799189*^9},
 CellLabel->
  "During evaluation of \
In[876]:=",ExpressionUUID->"8624c62b-47e6-42cd-8718-3cbd178149bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "9"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "29"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "1560"}],
  
  SequenceForm["U(", 3, 
   Subscript[")", {-3, 9}], 
   Subscript[" *", 4], " U(", 3, 
   Subscript[")", {17, 29}], " ---------> ", 1560],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875235103993607`*^9, 3.890381236200746*^9, 
  3.891791967062875*^9, 3.891860883907229*^9},
 CellLabel->
  "During evaluation of \
In[876]:=",ExpressionUUID->"9bb184ad-675b-4802-bfa5-49837b80b443"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"15", ",", 
   RowBox[{"11", "/", "2"}], ",", "4", ",", " ", "23", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887523729348509*^9, 3.88752374233771*^9}, {
  3.890381238404787*^9, 3.8903812466618423`*^9}},
 CellLabel->
  "In[877]:=",ExpressionUUID->"6bca8b99-9bbc-4e1a-95cc-807ecceaaf40"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "490314"}],
  SequenceForm["Gr(", 15, ",", 23, ")", " ---------> ", 490314],
  Editable->False]], "Print",
 CellChangeTimes->{3.887523743398635*^9, 3.890381247243596*^9, 
  3.8917919678496103`*^9, 3.8918608841266947`*^9},
 CellLabel->
  "During evaluation of \
In[877]:=",ExpressionUUID->"d91e5af6-3c57-4d10-b235-fbee7e7b78db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "9", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "53"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", "18"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "21450"}],
  SequenceForm["U(", 9, 
   Subscript[")", {17, 53}], 
   Subscript[" *", 4], " U(", 6, 
   Subscript[")", {-6, 18}], " ---------> ", 21450],
  Editable->False]], "Print",
 CellChangeTimes->{3.887523743398635*^9, 3.890381247243596*^9, 
  3.8917919678496103`*^9, 3.891860884194768*^9},
 CellLabel->
  "During evaluation of \
In[877]:=",ExpressionUUID->"1a868c03-db5b-4b3b-af28-e83e2fc44e76"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"15", ",", 
   RowBox[{"11", "/", "2"}], ",", " ", "4", ",", " ", "23", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875237462147503`*^9, 3.887523756789852*^9}, {
  3.887523820146082*^9, 3.887523822024103*^9}, {3.890381249198598*^9, 
  3.8903812521385193`*^9}},
 CellLabel->
  "In[878]:=",ExpressionUUID->"c4d91008-5f78-4b15-9a10-eaf79d2914af"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "490314"}],
  SequenceForm["Gr(", 8, ",", 23, ")", " ---------> ", 490314],
  Editable->False]], "Print",
 CellChangeTimes->{3.887523822634364*^9, 3.890381253195636*^9, 
  3.891791968074885*^9, 3.891860884313002*^9},
 CellLabel->
  "During evaluation of \
In[878]:=",ExpressionUUID->"b0e0f887-6519-408c-ac6b-9ab3f36af9a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "8", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", "15"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "21450"}],
  SequenceForm["U(", 8, 
   Subscript[")", {-17, 15}], " ---------> ", 21450],
  Editable->False]], "Print",
 CellChangeTimes->{3.887523822634364*^9, 3.890381253195636*^9, 
  3.891791968074885*^9, 3.891860884381497*^9},
 CellLabel->
  "During evaluation of \
In[878]:=",ExpressionUUID->"b2f7f4ac-110f-4ce1-805c-eec5ed1a649d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"20", ",", 
   RowBox[{"-", "14"}], ",", "9", " ", ",", "30", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887523919701496*^9, 3.887523932130028*^9}, {
  3.890381255281116*^9, 3.8903812608666*^9}},
 CellLabel->
  "In[879]:=",ExpressionUUID->"8a8d3584-1099-456e-b437-d9be509bf3a7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "30045015"}],
  SequenceForm["Gr(", 20, ",", 30, ")", " ---------> ", 30045015],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752393356656*^9, 3.89038126160285*^9, 
  3.891791968368733*^9, 3.8918608846197653`*^9},
 CellLabel->
  "During evaluation of \
In[879]:=",ExpressionUUID->"eecd3c0a-d35e-4513-94e9-94724e345b3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "20", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "29"}], ",", "151"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "52147095"}],
  SequenceForm["U(", 20, 
   Subscript[")", {-29, 151}], " ---------> ", 52147095],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752393356656*^9, 3.89038126160285*^9, 
  3.891791968368733*^9, 3.891860884767428*^9},
 CellLabel->
  "During evaluation of \
In[879]:=",ExpressionUUID->"2bd5189b-c86a-4d04-9e6a-68ae6cd0a78c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"20", ",", 
   RowBox[{"-", "14"}], ",", "9", ",", "30", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887523935406247*^9, 3.8875239443483953`*^9}, {
  3.8903812630276737`*^9, 3.89038126875344*^9}},
 CellLabel->
  "In[880]:=",ExpressionUUID->"2e7fef83-9eeb-4c06-8663-ffe600f6101a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "30045015"}],
  SequenceForm["Gr(", 10, ",", 30, ")", " ---------> ", 30045015],
  Editable->False]], "Print",
 CellChangeTimes->{3.887523945431776*^9, 3.8903812695108757`*^9, 
  3.891791968592718*^9, 3.891860884885837*^9},
 CellLabel->
  "During evaluation of \
In[880]:=",ExpressionUUID->"999f4f61-7f69-47c4-8452-ba0c2f32b065"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "8"], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "9"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"29", ",", "110"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "52147095"}],
  SequenceForm["U(", 1, 
   Subscript[")", 8], 
   Subscript[" *", 9], " U(", 9, 
   Subscript[")", {29, 110}], " ---------> ", 52147095],
  Editable->False]], "Print",
 CellChangeTimes->{3.887523945431776*^9, 3.8903812695108757`*^9, 
  3.891791968592718*^9, 3.89186088497429*^9},
 CellLabel->
  "During evaluation of \
In[880]:=",ExpressionUUID->"a212451b-0385-4c96-b27f-7e7123d8b1de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"17", ",", " ", "0", ",", " ", "10", ",", " ", "20", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887524041398487*^9, 3.887524068379559*^9}, {
  3.890381272703926*^9, 3.890381277965412*^9}},
 CellLabel->
  "In[881]:=",ExpressionUUID->"3d710ca0-1cf1-4d07-913c-8c94fd4a2fc7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "1140"}],
  
  SequenceForm["Gr(", 17, ",", 20, ")", " ---------> ", 1140],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8875240571177053`*^9, 3.887524069866982*^9}, 
   3.89038127864347*^9, 3.891791970037772*^9, 3.891860885136777*^9},
 CellLabel->
  "During evaluation of \
In[881]:=",ExpressionUUID->"cc2dd626-cd53-4bb5-b4e1-23c1cfd02204"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "7", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"10", ",", "80"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "10"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "10", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "10"}], ",", "90"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "240"}],
  SequenceForm["U(", 7, 
   Subscript[")", {10, 80}], 
   Subscript[" *", 10], " U(", 10, 
   Subscript[")", {-10, 90}], " ---------> ", 240],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8875240571177053`*^9, 3.887524069866982*^9}, 
   3.89038127864347*^9, 3.891791970037772*^9, 3.891860885224791*^9},
 CellLabel->
  "During evaluation of \
In[881]:=",ExpressionUUID->"cac76d1e-f127-4851-935f-ac3fbbc5be1f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"17", ",", " ", "0", ",", " ", "10", ",", " ", "20", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887524072602974*^9, 3.887524082821556*^9}, {
  3.890381280266992*^9, 3.890381282921565*^9}},
 CellLabel->
  "In[882]:=",ExpressionUUID->"516aa712-b6d2-43cb-badc-dcdb0416994d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "1140"}],
  
  SequenceForm["Gr(", 3, ",", 20, ")", " ---------> ", 1140],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875240834668217`*^9, 3.89038128359625*^9, 
  3.89179197025309*^9, 3.891860885313917*^9},
 CellLabel->
  "During evaluation of \
In[882]:=",ExpressionUUID->"a89631fc-9611-415c-bdb5-b206eff8cd19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "10"}], ",", "20"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "240"}],
  SequenceForm["U(", 3, 
   Subscript[")", {-10, 20}], " ---------> ", 240],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875240834668217`*^9, 3.89038128359625*^9, 
  3.89179197025309*^9, 3.8918608853805857`*^9},
 CellLabel->
  "During evaluation of \
In[882]:=",ExpressionUUID->"e5eda983-b3f4-4da3-a21f-59e51bd11fdc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"23", ",", "19", ",", " ", 
   RowBox[{"-", "23"}], ",", " ", "42", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875241739128838`*^9, 3.887524175040752*^9}, {
  3.887524218411291*^9, 3.887524242476639*^9}, {3.887524283672662*^9, 
  3.887524287057324*^9}, {3.890381285679576*^9, 3.890381288502376*^9}},
 CellLabel->
  "In[883]:=",ExpressionUUID->"05f59244-fce6-49ed-9501-a41861f0c294"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "446775310800"}],
  SequenceForm["Gr(", 23, ",", 42, ")", " ---------> ", 446775310800],
  Editable->False]], "Print",
 CellChangeTimes->{3.887524243736619*^9, 3.8875242880027533`*^9, 
  3.890381289069268*^9, 3.8917919705248423`*^9, 3.891860885618338*^9},
 CellLabel->
  "During evaluation of \
In[883]:=",ExpressionUUID->"08c99572-619b-44d2-8d7d-1148414f7db1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "23", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"40", ",", 
      RowBox[{"-", "489"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "1084753330830"}],
  SequenceForm["U(", 23, 
   Subscript[")", {40, -489}], " ---------> ", 1084753330830],
  Editable->False]], "Print",
 CellChangeTimes->{3.887524243736619*^9, 3.8875242880027533`*^9, 
  3.890381289069268*^9, 3.8917919705248423`*^9, 3.891860885705832*^9},
 CellLabel->
  "During evaluation of \
In[883]:=",ExpressionUUID->"de49f7e9-b1df-4b6b-8784-c92c68763db8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "22", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"40", ",", 
      RowBox[{"-", "466"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "23"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "25"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "34014078540"}],
  SequenceForm["U(", 22, 
   Subscript[")", {40, -466}], 
   Subscript[" *", -23], " U(", 1, 
   Subscript[")", -25], " ---------> ", 34014078540],
  Editable->False]], "Print",
 CellChangeTimes->{3.887524243736619*^9, 3.8875242880027533`*^9, 
  3.890381289069268*^9, 3.8917919705248423`*^9, 3.8918608857791224`*^9},
 CellLabel->
  "During evaluation of \
In[883]:=",ExpressionUUID->"753ccf46-0bbf-48ad-bfef-63c03fad137a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"23", ",", " ", "19", ",", " ", 
   RowBox[{"-", "23"}], ",", " ", "42", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887524246541753*^9, 3.88752427677129*^9}, {
  3.890381290662586*^9, 3.890381293655368*^9}},
 CellLabel->
  "In[884]:=",ExpressionUUID->"772b2c7d-0222-4d7a-8da1-ecd7c1753026"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "446775310800"}],
  SequenceForm["Gr(", 19, ",", 42, ")", " ---------> ", 446775310800],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887524253695262*^9, 3.8875242783783503`*^9}, 
   3.890381294728701*^9, 3.8917919709306087`*^9, 3.891860885895568*^9},
 CellLabel->
  "During evaluation of \
In[884]:=",ExpressionUUID->"e3acf171-8313-484f-b10a-b5301061b3a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "17", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "40"}], ",", 
      RowBox[{"-", "431"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "23"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "44"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "1084753330830"}],
  SequenceForm["U(", 17, 
   Subscript[")", {-40, -431}], 
   Subscript[" *", -23], " U(", 2, 
   Subscript[")", {2, -44}], " ---------> ", 1084753330830],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887524253695262*^9, 3.8875242783783503`*^9}, 
   3.890381294728701*^9, 3.8917919709306087`*^9, 3.891860885958334*^9},
 CellLabel->
  "During evaluation of \
In[884]:=",ExpressionUUID->"e92ef215-bf9f-49e6-bee2-abc79882d6b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "18", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "40"}], ",", 
      RowBox[{"-", "454"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "23"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "21"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "34014078540"}],
  SequenceForm["U(", 18, 
   Subscript[")", {-40, -454}], 
   Subscript[" *", -23], " U(", 1, 
   Subscript[")", -21], " ---------> ", 34014078540],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887524253695262*^9, 3.8875242783783503`*^9}, 
   3.890381294728701*^9, 3.8917919709306087`*^9, 3.891860886050543*^9},
 CellLabel->
  "During evaluation of \
In[884]:=",ExpressionUUID->"398777a0-241b-4b81-9a7d-688bc9e377b6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"30", ",", 
   RowBox[{"11", "/", "2"}], ",", "2", ",", " ", "45", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875244910760527`*^9, 3.8875245548685217`*^9}, {
  3.890381297483698*^9, 3.890381300626305*^9}},
 CellLabel->
  "In[885]:=",ExpressionUUID->"ddb3d834-9158-4444-a04f-341294798763"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "344867425584"}],
  SequenceForm["Gr(", 30, ",", 45, ")", " ---------> ", 344867425584],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8875245001787443`*^9, 3.887524556516102*^9}, 
   3.890381301193367*^9, 3.8917919733297157`*^9, 3.8918608862127943`*^9},
 CellLabel->
  "During evaluation of \
In[885]:=",ExpressionUUID->"7fd691d7-f4d3-4d10-9b4a-55fde85e877f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "13", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"28", ",", "54"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "2"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "17", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", "17"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "2674440"}],
  SequenceForm["U(", 13, 
   Subscript[")", {28, 54}], 
   Subscript[" *", 2], " U(", 17, 
   Subscript[")", {-17, 17}], " ---------> ", 2674440],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8875245001787443`*^9, 3.887524556516102*^9}, 
   3.890381301193367*^9, 3.8917919733297157`*^9, 3.891860886273634*^9},
 CellLabel->
  "During evaluation of \
In[885]:=",ExpressionUUID->"baa66a34-4322-4596-b115-8db5f4fe9d5d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"30", ",", " ", 
   RowBox[{"11", "/", "2"}], ",", " ", "2", ",", " ", "45", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887524531261512*^9, 3.887524559596801*^9}, {
  3.890381303027217*^9, 3.8903813060389433`*^9}},
 CellLabel->
  "In[886]:=",ExpressionUUID->"869744d3-2f65-4dce-9058-d375d13de1e2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "344867425584"}],
  SequenceForm["Gr(", 15, ",", 45, ")", " ---------> ", 344867425584],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8875245400144672`*^9, 3.887524560449616*^9}, 
   3.890381306891141*^9, 3.89179197353726*^9, 3.891860886381742*^9},
 CellLabel->
  "During evaluation of \
In[886]:=",ExpressionUUID->"f4a4662d-68ab-4d65-99c6-9c2ceed2a83b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "15", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "28"}], ",", "2"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "2674440"}],
  SequenceForm["U(", 15, 
   Subscript[")", {-28, 2}], " ---------> ", 2674440],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8875245400144672`*^9, 3.887524560449616*^9}, 
   3.890381306891141*^9, 3.89179197353726*^9, 3.8918608864629803`*^9},
 CellLabel->
  "During evaluation of \
In[886]:=",ExpressionUUID->"5de55046-1eba-435b-9fdd-ac13c55d5911"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"20", ",", " ", 
   RowBox[{"33", "/", "2"}], ",", 
   RowBox[{"-", "0"}], ",", " ", "27", ",", " ", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.89108878850246*^9, 3.891088790811755*^9}, {
  3.891088823918496*^9, 3.8910888669957247`*^9}, {3.891088901114846*^9, 
  3.891088910900114*^9}},
 CellLabel->
  "In[887]:=",ExpressionUUID->"8cbb3d43-07ec-437b-a657-47578ca9c1af"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "888030"}],
  SequenceForm["Gr(", 20, ",", 27, ")", " ---------> ", 888030],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910888412176123`*^9, 3.8910888681847763`*^9}, {
   3.891088903944772*^9, 3.891088911919154*^9}, 3.891791973871312*^9, 
   3.891860886700103*^9},
 CellLabel->
  "During evaluation of \
In[887]:=",ExpressionUUID->"32e1fbfe-d104-4360-867e-76bceae37301"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "3"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "6660225"}],
  SequenceForm["Gr(", 19, ",", 27, ") * ", " U(", 1, 
   Subscript[")", 3], " ---------> ", 6660225],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910888412176123`*^9, 3.8910888681847763`*^9}, {
   3.891088903944772*^9, 3.891088911919154*^9}, 3.891791973871312*^9, 
   3.8918608867660713`*^9},
 CellLabel->
  "During evaluation of \
In[887]:=",ExpressionUUID->"ec03cb15-09ea-48b2-976c-90e97ee1d17f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "14060475"}],
  SequenceForm["Gr(", 18, ",", 27, ") * ", " U(", 2, 
   Subscript[")", {3, 3}], " ---------> ", 14060475],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910888412176123`*^9, 3.8910888681847763`*^9}, {
   3.891088903944772*^9, 3.891088911919154*^9}, 3.891791973871312*^9, 
   3.891860886836986*^9},
 CellLabel->
  "During evaluation of \
In[887]:=",ExpressionUUID->"789a610b-1ee4-42e5-98f8-c7af3f8c387e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "8436285"}],
  SequenceForm["Gr(", 17, ",", 27, ") * ", " U(", 3, 
   Subscript[")", {3, 3}], " ---------> ", 8436285],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910888412176123`*^9, 3.8910888681847763`*^9}, {
   3.891088903944772*^9, 3.891088911919154*^9}, 3.891791973871312*^9, 
   3.891860886928514*^9},
 CellLabel->
  "During evaluation of \
In[887]:=",ExpressionUUID->"a4dc7db7-0c35-4b81-b33d-27e909ef4769"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"20", ",", " ", 
   RowBox[{"33", "/", "2"}], ",", "0", ",", " ", "27", ",", " ", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8910888762330847`*^9, 3.891088878345953*^9}, {
   3.8910889147774467`*^9, 3.891088914887766*^9}, 3.891088949198956*^9},
 CellLabel->
  "In[888]:=",ExpressionUUID->"16d83845-cde5-4f3f-b2ba-347567b9ae97"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "8436285"}],
  SequenceForm["Gr(", 10, ",", 27, ") * U(", 1, 
   Subscript[")", 1], " ---------> ", 8436285],
  Editable->False]], "Print",
 CellChangeTimes->{3.891088880568362*^9, 3.8910889157679567`*^9, 
  3.891088950286079*^9, 3.891791974460926*^9, 3.89186088710294*^9},
 CellLabel->
  "During evaluation of \
In[888]:=",ExpressionUUID->"740c280e-7de7-4b53-b2fb-38ca5dbe516a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "2"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "14060475"}],
  SequenceForm["Gr(", 9, ",", 27, ") * ", "U(", 1, 
   Subscript[")", -2], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", 1], " ---------> ", 14060475],
  Editable->False]], "Print",
 CellChangeTimes->{3.891088880568362*^9, 3.8910889157679567`*^9, 
  3.891088950286079*^9, 3.891791974460926*^9, 3.891860887188408*^9},
 CellLabel->
  "During evaluation of \
In[888]:=",ExpressionUUID->"c3edc308-1963-4a20-a3b3-b7f772c3594a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "6660225"}],
  SequenceForm["Gr(", 8, ",", 27, ") * ", "U(", 2, 
   Subscript[")", {-3, -1}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", 1], " ---------> ", 6660225],
  Editable->False]], "Print",
 CellChangeTimes->{3.891088880568362*^9, 3.8910889157679567`*^9, 
  3.891088950286079*^9, 3.891791974460926*^9, 3.891860887259326*^9},
 CellLabel->
  "During evaluation of \
In[888]:=",ExpressionUUID->"f532f88d-1e1a-47b8-ae9f-b80c092f7639"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "0"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "888030"}],
  SequenceForm["Gr(", 7, ",", 27, ") * ", "U(", 3, 
   Subscript[")", {-3, 0}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", 1], " ---------> ", 888030],
  Editable->False]], "Print",
 CellChangeTimes->{3.891088880568362*^9, 3.8910889157679567`*^9, 
  3.891088950286079*^9, 3.891791974460926*^9, 3.89186088734778*^9},
 CellLabel->
  "During evaluation of \
In[888]:=",ExpressionUUID->"fd40b66e-8ae0-4ba8-892a-71e1c997e6e8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"40", ",", " ", "9", ",", 
   RowBox[{"-", "3"}], ",", " ", "46", ",", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891098158333859*^9, 3.891098160276219*^9}, {
  3.8910982770645657`*^9, 3.891098329331201*^9}},
 CellLabel->
  "In[889]:=",ExpressionUUID->"1231b529-8c74-4205-bb7a-8024712592ff"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "46", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "9366819"}],
  SequenceForm["Gr(", 40, ",", 46, ")", " ---------> ", 9366819],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891098296607973*^9, 3.891098329787929*^9}, 
   3.891791975831359*^9, 3.8918608875453453`*^9},
 CellLabel->
  "During evaluation of \
In[889]:=",ExpressionUUID->"9141d845-3ff2-4794-ba2a-f09c991c732a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "32", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"32", ",", 
      RowBox[{"-", "64"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "8", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "14"}], ",", 
      RowBox[{"-", "38"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "858"}],
  SequenceForm["U(", 32, 
   Subscript[")", {32, -64}], 
   Subscript[" *", -3], " U(", 8, 
   Subscript[")", {-14, -38}], " ---------> ", 858],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891098296607973*^9, 3.891098329787929*^9}, 
   3.891791975831359*^9, 3.8918608876350327`*^9},
 CellLabel->
  "During evaluation of \
In[889]:=",ExpressionUUID->"273cc1ad-01bc-41c8-a9a6-ae515095c3f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"40", ",", " ", "9", ",", " ", 
   RowBox[{"-", "3"}], ",", " ", "46", ",", " ", 
   RowBox[{"+", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891098334044038*^9, 3.8910983467052307`*^9}},
 CellLabel->
  "In[890]:=",ExpressionUUID->"d2c55c7b-4fcd-4d64-b421-efe349e92125"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "46", 
   "\[InvisibleSpace]", "\<\")\"\>", 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "9366819"}],
  SequenceForm["Gr(", 6, ",", 46, ")", " ---------> ", 9366819],
  Editable->False]], "Print",
 CellChangeTimes->{3.891098347388915*^9, 3.891791976096912*^9, 
  3.891860887849328*^9},
 CellLabel->
  "During evaluation of \
In[890]:=",ExpressionUUID->"93eda6f3-2391-47b5-9fce-1184bf2bbbbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"14", ",", 
      RowBox[{"-", "4"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "858"}],
  SequenceForm["U(", 6, 
   Subscript[")", {14, -4}], " ---------> ", 858],
  Editable->False]], "Print",
 CellChangeTimes->{3.891098347388915*^9, 3.891791976096912*^9, 
  3.8918608879121304`*^9},
 CellLabel->
  "During evaluation of \
In[890]:=",ExpressionUUID->"7da55abb-6cdc-4c3b-96cb-340e195ec7e2"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Matching moduli spaces across the minimal duality with negative \[Xi]\
\>", "Subsection",
 CellChangeTimes->{{3.887460588624361*^9, 3.887460596760397*^9}, {
  3.8903813737855988`*^9, 
  3.890381403002529*^9}},ExpressionUUID->"04e816bc-b5fa-40ef-979f-\
a8751c7acb1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"3", ",", 
   RowBox[{"9", "/", "2"}], ",", " ", 
   RowBox[{"-", "5"}], ",", " ", "7", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887524748933715*^9, 3.8875247601115522`*^9}, {
  3.890381432229127*^9, 3.8903814375485687`*^9}},
 CellLabel->
  "In[891]:=",ExpressionUUID->"997b6eea-3b17-43ee-9ed1-3a344fdbc164"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "84"}],
  SequenceForm["Gr(", 2, ",", 7, ") * ", " U(", 1, 
   Subscript[")", -4], " ---------> ", 84],
  Editable->False]], "Print",
 CellChangeTimes->{3.887524760780805*^9, 3.8903814386305532`*^9, 
  3.89179197632979*^9, 3.891860887991736*^9},
 CellLabel->
  "During evaluation of \
In[891]:=",ExpressionUUID->"3e31b6a9-d0a2-4492-86a6-c62be4f0efba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"3", ",", 
   RowBox[{"9", "/", "2"}], ",", " ", 
   RowBox[{"-", "5"}], ",", " ", "7", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875247636165237`*^9, 3.88752476920819*^9}, {
  3.8903814430719767`*^9, 3.890381445660693*^9}},
 CellLabel->
  "In[892]:=",ExpressionUUID->"5385817f-a6c1-4985-b35c-66b5044880b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "84"}],
  SequenceForm["Gr(", 5, ",", 7, ") * U(", 1, 
   Subscript[")", -4], " ---------> ", 84],
  Editable->False]], "Print",
 CellChangeTimes->{3.887524769794235*^9, 3.890381446317881*^9, 
  3.8917919764781847`*^9, 3.8918608881427193`*^9},
 CellLabel->
  "During evaluation of \
In[892]:=",ExpressionUUID->"77a96588-69dc-44f3-b4aa-4d062db20c25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"3", ",", "0", ",", "10", ",", "6", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891053231520788*^9, 3.891053239084474*^9}},
 CellLabel->
  "In[893]:=",ExpressionUUID->"1bc8001e-efb4-41b7-b1b4-724521a5dfda"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "33"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["U(", 3, 
   Subscript[")", {3, 33}], " ---------> ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.891053239776702*^9, 3.891791976614667*^9, 
  3.8918608882178802`*^9},
 CellLabel->
  "During evaluation of \
In[893]:=",ExpressionUUID->"39c15964-0b2e-49e5-8f3c-b72ae48734d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "7"], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "10"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "23"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "39"}],
  SequenceForm["U(", 1, 
   Subscript[")", 7], 
   Subscript[" *", 10], " U(", 2, 
   Subscript[")", {3, 23}], " ---------> ", 39],
  Editable->False]], "Print",
 CellChangeTimes->{3.891053239776702*^9, 3.891791976614667*^9, 
  3.8918608882768383`*^9},
 CellLabel->
  "During evaluation of \
In[893]:=",ExpressionUUID->"64110ff4-ab75-4a28-866a-11db7a939e36"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"3", ",", "0", ",", "10", ",", "6", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891053243121705*^9, 3.891053249016007*^9}},
 CellLabel->
  "In[894]:=",ExpressionUUID->"25649ee9-282a-49d2-aa9d-f61e5203f19d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "33"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["U(", 3, 
   Subscript[")", {3, 33}], " ---------> ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.8910532496956244`*^9, 3.891791976917445*^9, 
  3.8918608884495783`*^9},
 CellLabel->
  "During evaluation of \
In[894]:=",ExpressionUUID->"2ce9eb92-ed74-4414-beb8-2396ca164f50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "23"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "10"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "7"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "39"}],
  SequenceForm["U(", 2, 
   Subscript[")", {3, 23}], 
   Subscript[" *", 10], " U(", 1, 
   Subscript[")", 7], " ---------> ", 39],
  Editable->False]], "Print",
 CellChangeTimes->{3.8910532496956244`*^9, 3.891791976917445*^9, 
  3.891860888512677*^9},
 CellLabel->
  "During evaluation of \
In[894]:=",ExpressionUUID->"ad8c82d5-9ba4-424d-9ad5-28ecfe2bf3d5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"4", ",", "7", ",", 
   RowBox[{"-", "2"}], ",", "8", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887524826601787*^9, 3.887524828378899*^9}, {
  3.890381448321143*^9, 3.890381450646524*^9}},
 CellLabel->
  "In[895]:=",ExpressionUUID->"146de42a-3253-478d-85f5-a4fa0cfb49ed"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", "1"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "28"}],
  SequenceForm["Gr(", 2, ",", 8, ") * ", " U(", 2, 
   Subscript[")", {3, -1}], " ---------> ", 28],
  Editable->False]], "Print",
 CellChangeTimes->{3.887524829358214*^9, 3.890381451226392*^9, 
  3.891791977131813*^9, 3.891860888599*^9},
 CellLabel->
  "During evaluation of \
In[895]:=",ExpressionUUID->"5705e8eb-a153-4228-b714-1f87614ece39"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", "3"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["Gr(", 1, ",", 8, ") * ", " U(", 3, 
   Subscript[")", {3, -3}], " ---------> ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.887524829358214*^9, 3.890381451226392*^9, 
  3.891791977131813*^9, 3.89186088866089*^9},
 CellLabel->
  "During evaluation of \
In[895]:=",ExpressionUUID->"e9b77e0a-97af-4073-96a5-356c557c1037"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"11", ",", "3"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "90"}],
  SequenceForm["U(", 4, 
   Subscript[")", {11, 3}], " ---------> ", 90],
  Editable->False]], "Print",
 CellChangeTimes->{3.887524829358214*^9, 3.890381451226392*^9, 
  3.891791977131813*^9, 3.891860888755147*^9},
 CellLabel->
  "During evaluation of \
In[895]:=",ExpressionUUID->"d72defa6-7ff4-4b15-9438-20f6b8330bc7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"4", ",", "7", ",", 
   RowBox[{"-", "2"}], ",", "8", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875248312472*^9, 3.887524834791565*^9}, {
  3.890381453272522*^9, 3.890381456653041*^9}},
 CellLabel->
  "In[896]:=",ExpressionUUID->"3457b2b7-13d9-4acd-9eaa-f4e15ac2d06d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "8"}],
  SequenceForm["Gr(", 7, ",", 8, ") * U(", 1, 
   Subscript[")", -1], " ---------> ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875248353841753`*^9, 3.890381457327322*^9, 
  3.891791977504189*^9, 3.8918608889415493`*^9},
 CellLabel->
  "During evaluation of \
In[896]:=",ExpressionUUID->"981e4db0-2675-46a0-af59-a227fb004615"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "2"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "28"}],
  SequenceForm["Gr(", 6, ",", 8, ") * ", "U(", 1, 
   Subscript[")", -2], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -1], " ---------> ", 28],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875248353841753`*^9, 3.890381457327322*^9, 
  3.891791977504189*^9, 3.891860889006122*^9},
 CellLabel->
  "During evaluation of \
In[896]:=",ExpressionUUID->"0ef03634-a0f2-4c81-8783-95b34f5465da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "7", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "11"}], ",", 
      RowBox[{"-", "4"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "90"}],
  SequenceForm["U(", 7, 
   Subscript[")", {-11, -4}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -1], " ---------> ", 90],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875248353841753`*^9, 3.890381457327322*^9, 
  3.891791977504189*^9, 3.8918608890788183`*^9},
 CellLabel->
  "During evaluation of \
In[896]:=",ExpressionUUID->"a4959bc8-5cef-4fb4-a750-be3c30eae209"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"5", ",", " ", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "2"}], ",", " ", "5", ",", " ", "9", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875253257480097`*^9, 3.8875253361811*^9}, {
  3.890381459339644*^9, 3.890381465514909*^9}},
 CellLabel->
  "In[897]:=",ExpressionUUID->"32c1e4c8-0bc7-402b-922e-3f007916cbe1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "3"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "378"}],
  SequenceForm["Gr(", 4, ",", 9, ") * ", " U(", 1, 
   Subscript[")", 3], " ---------> ", 378],
  Editable->False]], "Print",
 CellChangeTimes->{3.887525337060197*^9, 3.8903814660599747`*^9, 
  3.8917919779030848`*^9, 3.8918608891766043`*^9},
 CellLabel->
  "During evaluation of \
In[897]:=",ExpressionUUID->"263078a5-2a4c-4e1a-a749-2cd8754189db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "8"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "336"}],
  SequenceForm["Gr(", 3, ",", 9, ") * ", " U(", 2, 
   Subscript[")", {-2, 8}], " ---------> ", 336],
  Editable->False]], "Print",
 CellChangeTimes->{3.887525337060197*^9, 3.8903814660599747`*^9, 
  3.8917919779030848`*^9, 3.891860889262432*^9},
 CellLabel->
  "During evaluation of \
In[897]:=",ExpressionUUID->"b13a3788-79bc-4eb1-8ce4-76ce1e7b71bd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"5", ",", " ", 
   RowBox[{
    RowBox[{"-", "13"}], "/", "2"}], ",", " ", "5", ",", " ", "9", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875253398350773`*^9, 3.887525345632666*^9}, {
  3.8903814679624968`*^9, 3.890381470712069*^9}},
 CellLabel->
  "In[898]:=",ExpressionUUID->"a8eb74cb-1cce-4cb5-88b1-e05c565ccace"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "4"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "336"}],
  SequenceForm["Gr(", 6, ",", 9, ") * U(", 1, 
   Subscript[")", 4], " ---------> ", 336],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875253466738443`*^9, 3.890381471229526*^9, 
  3.891791978204277*^9, 3.891860889424911*^9},
 CellLabel->
  "During evaluation of \
In[898]:=",ExpressionUUID->"0b8fa671-c832-4e18-b35c-8a90a9632af7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "4"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "378"}],
  SequenceForm[" Gr(", 5, ",", 9, ") * ", "U(", 1, 
   Subscript[")", 1], 
   Subscript[" *", -1], " U(", 1, 
   Subscript[")", 4], " ---------> ", 378],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875253466738443`*^9, 3.890381471229526*^9, 
  3.891791978204277*^9, 3.891860889487611*^9},
 CellLabel->
  "During evaluation of \
In[898]:=",ExpressionUUID->"d7f64e9a-3f9f-4e87-b35c-03370cc4240a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"6", ",", "6", ",", 
   RowBox[{"-", "5"}], ",", "8", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875254450315933`*^9, 3.887525451573992*^9}, {
  3.890381474399488*^9, 3.890381480595449*^9}},
 CellLabel->
  "In[899]:=",ExpressionUUID->"53221fd7-5531-44f4-bfa4-53cf2643b0e3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "168"}],
  SequenceForm["Gr(", 5, ",", 8, ") * ", " U(", 1, 
   Subscript[")", -3], " ---------> ", 168],
  Editable->False]], "Print",
 CellChangeTimes->{3.887525452407325*^9, 3.890381481260929*^9, 
  3.891791978418494*^9, 3.891860889596798*^9},
 CellLabel->
  "During evaluation of \
In[899]:=",ExpressionUUID->"e47158f7-9863-4b5a-adb7-58b55929fd06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "8"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "280"}],
  SequenceForm["Gr(", 4, ",", 8, ") * ", " U(", 2, 
   Subscript[")", {2, -8}], " ---------> ", 280],
  Editable->False]], "Print",
 CellChangeTimes->{3.887525452407325*^9, 3.890381481260929*^9, 
  3.891791978418494*^9, 3.891860889681571*^9},
 CellLabel->
  "During evaluation of \
In[899]:=",ExpressionUUID->"a9f176f9-a4e2-4a93-91e4-4de032ada307"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"6", ",", "6", ",", 
   RowBox[{"-", "5"}], ",", "8", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887525454077526*^9, 3.887525463659712*^9}, {
  3.8903814837923717`*^9, 3.890381486556221*^9}},
 CellLabel->
  "In[900]:=",ExpressionUUID->"4bb26f96-c794-404e-af58-07a31a0c334d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "280"}],
  SequenceForm["Gr(", 4, ",", 8, ") * U(", 1, 
   Subscript[")", -4], " ---------> ", 280],
  Editable->False]], "Print",
 CellChangeTimes->{3.887525466161518*^9, 3.890381487140952*^9, 
  3.891791978679062*^9, 3.8918608898418083`*^9},
 CellLabel->
  "During evaluation of \
In[900]:=",ExpressionUUID->"6a4a92e9-5b2b-40b7-8e1c-1be89f36a476"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "168"}],
  SequenceForm["Gr(", 3, ",", 8, ") * ", "U(", 1, 
   Subscript[")", -1], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -4], " ---------> ", 168],
  Editable->False]], "Print",
 CellChangeTimes->{3.887525466161518*^9, 3.890381487140952*^9, 
  3.891791978679062*^9, 3.891860889903982*^9},
 CellLabel->
  "During evaluation of \
In[900]:=",ExpressionUUID->"d7eb6c6b-9688-4067-91f5-9d800db3759f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"11", ",", "12", ",", " ", "0", ",", " ", "12", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887525664088093*^9, 3.887525669544323*^9}, {
  3.890381489677472*^9, 3.890381492864361*^9}},
 CellLabel->
  "In[901]:=",ExpressionUUID->"9c5aea24-1ede-4d0e-871c-f7f9e298473d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "11", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"18", ",", "18"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "31824"}],
  SequenceForm["U(", 11, 
   Subscript[")", {18, 18}], " ---------> ", 31824],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875256703304367`*^9, 3.890381493430197*^9, 
  3.8917919788997*^9, 3.891860890078697*^9},
 CellLabel->
  "During evaluation of \
In[901]:=",ExpressionUUID->"fadd53e9-eca4-488d-80d4-e25841c3e911"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"11", ",", "12", ",", "0", ",", "12", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887525675626294*^9, 3.887525680466488*^9}, {
  3.8903814952721*^9, 3.890381498973319*^9}},
 CellLabel->
  "In[902]:=",ExpressionUUID->"77ffef69-73bf-482b-a5ce-5cc537b3a482"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "7", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "18"}], ",", 
      RowBox[{"-", "11"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "31824"}],
  SequenceForm["U(", 7, 
   Subscript[")", {-18, -11}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", 1], " ---------> ", 31824],
  Editable->False]], "Print",
 CellChangeTimes->{3.887525681178557*^9, 3.8903814995427713`*^9, 
  3.891791979079782*^9, 3.891860890161765*^9},
 CellLabel->
  "During evaluation of \
In[902]:=",ExpressionUUID->"a522df63-c601-496a-a5e3-0b9954b8f10d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"12", ",", " ", 
   RowBox[{"23", "/", "2"}], ",", " ", 
   RowBox[{"-", "10"}], ",", " ", "21", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887525746204171*^9, 3.887525752441821*^9}, {
  3.890381501095092*^9, 3.890381503754961*^9}},
 CellLabel->
  "In[903]:=",ExpressionUUID->"e0a36f93-f012-4775-aaba-4330171d8c33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "9"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "3174444"}],
  SequenceForm["Gr(", 11, ",", 21, ") * ", " U(", 1, 
   Subscript[")", -9], " ---------> ", 3174444],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752575292829*^9, 3.89038150441856*^9, 
  3.8917919792851257`*^9, 3.8918608902749157`*^9},
 CellLabel->
  "During evaluation of \
In[903]:=",ExpressionUUID->"b64f2fc0-c0ce-4282-bd7c-5bf5c3073704"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"modDualSQCD", "[", 
   RowBox[{"12", ",", " ", 
    RowBox[{"23", "/", "2"}], ",", " ", 
    RowBox[{"-", "10"}], ",", " ", "21", ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8875257558489017`*^9, 3.887525763484128*^9}, {
  3.8903815069397*^9, 3.890381518168401*^9}},
 CellLabel->
  "In[904]:=",ExpressionUUID->"e0a69232-9ff8-405e-b455-cf686a2432d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "9"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "3174444"}],
  SequenceForm["Gr(", 10, ",", 21, ") * U(", 1, 
   Subscript[")", -9], " ---------> ", 3174444],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875257640777607`*^9, 3.89038151879635*^9, 
  3.891791979392207*^9, 3.891860890351427*^9},
 CellLabel->
  "During evaluation of \
In[904]:=",ExpressionUUID->"c08c4641-d803-4864-871b-315fd3386a37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"14", ",", " ", "14", ",", 
   RowBox[{"-", "7"}], ",", "24", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887525837456851*^9, 3.887525865265766*^9}, {
  3.890381522713417*^9, 3.890381527933082*^9}},
 CellLabel->
  "In[905]:=",ExpressionUUID->"37e600ec-508d-4bb3-9347-0761c2250905"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "12480720"}],
  SequenceForm["Gr(", 13, ",", 24, ") * ", " U(", 1, 
   Subscript[")", -5], " ---------> ", 12480720],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8875258548435926`*^9, 3.887525866496509*^9}, 
   3.890381528475885*^9, 3.891791979550124*^9, 3.89186089046819*^9},
 CellLabel->
  "During evaluation of \
In[905]:=",ExpressionUUID->"3d5759b4-8d62-499c-88a9-938f72c8544e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "12"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "16224936"}],
  SequenceForm["Gr(", 12, ",", 24, ") * ", " U(", 2, 
   Subscript[")", {2, -12}], " ---------> ", 16224936],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8875258548435926`*^9, 3.887525866496509*^9}, 
   3.890381528475885*^9, 3.891791979550124*^9, 3.891860890529299*^9},
 CellLabel->
  "During evaluation of \
In[905]:=",ExpressionUUID->"1952662a-c1a9-4176-9126-831cf2d15121"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"14", ",", " ", "14", ",", " ", 
   RowBox[{"-", "7"}], ",", " ", "24", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887525869931389*^9, 3.887525882307537*^9}, {
  3.89038153061129*^9, 3.89038153310218*^9}},
 CellLabel->
  "In[906]:=",ExpressionUUID->"c2be80b8-82ff-4cea-bf4b-8d83649e4978"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "6"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "16224936"}],
  SequenceForm["Gr(", 12, ",", 24, ") * U(", 1, 
   Subscript[")", -6], " ---------> ", 16224936],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752588287442*^9, 3.890381533880156*^9, 
  3.891791979795498*^9, 3.891860890619285*^9},
 CellLabel->
  "During evaluation of \
In[906]:=",ExpressionUUID->"9cd17ac2-46f0-4553-a129-963ddcc4eac4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "6"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "12480720"}],
  SequenceForm["Gr(", 11, ",", 24, ") * ", "U(", 1, 
   Subscript[")", -1], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -6], " ---------> ", 12480720],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752588287442*^9, 3.890381533880156*^9, 
  3.891791979795498*^9, 3.891860890703705*^9},
 CellLabel->
  "During evaluation of \
In[906]:=",ExpressionUUID->"ddc8d0a3-a4b8-4aa6-9a94-c478d3c56a94"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"23", ",", 
   RowBox[{"29", "/", "2"}], ",", " ", 
   RowBox[{"-", "10"}], ",", " ", "25", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887526140799183*^9, 3.887526196399292*^9}, {
  3.8903815358818293`*^9, 3.8903815387451344`*^9}},
 CellLabel->
  "In[907]:=",ExpressionUUID->"411d1dba-b35c-4d16-bc29-b62383ab9035"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "8"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "18400"}],
  SequenceForm["Gr(", 22, ",", 25, ") * ", " U(", 1, 
   Subscript[")", -8], " ---------> ", 18400],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887526175259522*^9, 3.887526197378495*^9}, 
   3.8903815393465767`*^9, 3.891791980106924*^9, 3.89186089089009*^9},
 CellLabel->
  "During evaluation of \
In[907]:=",ExpressionUUID->"94ae29dc-8625-4e36-b8f5-abf0336f9efe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "18"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "113850"}],
  SequenceForm["Gr(", 21, ",", 25, ") * ", " U(", 2, 
   Subscript[")", {2, -18}], " ---------> ", 113850],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887526175259522*^9, 3.887526197378495*^9}, 
   3.8903815393465767`*^9, 3.891791980106924*^9, 3.891860890951885*^9},
 CellLabel->
  "During evaluation of \
In[907]:=",ExpressionUUID->"ae1f49ec-dd89-4978-8817-08d27e61adfa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"23", ",", " ", 
   RowBox[{"29", "/", "2"}], ",", " ", 
   RowBox[{"-", "10"}], ",", " ", "25", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887526201219846*^9, 3.887526208167862*^9}, {
  3.890381541746159*^9, 3.890381544169244*^9}},
 CellLabel->
  "In[908]:=",ExpressionUUID->"57cf779a-82d9-4937-a1d0-e80d01fe9a2f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "9"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "113850"}],
  SequenceForm["Gr(", 4, ",", 25, ") * U(", 1, 
   Subscript[")", -9], " ---------> ", 113850],
  Editable->False]], "Print",
 CellChangeTimes->{3.887526209941206*^9, 3.890381544690186*^9, 
  3.891791980452765*^9, 3.8918608911125317`*^9},
 CellLabel->
  "During evaluation of \
In[908]:=",ExpressionUUID->"0fdff6a9-a9c1-4d43-b9c6-8264ad96e7a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "9"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "18400"}],
  SequenceForm["Gr(", 3, ",", 25, ") * ", "U(", 1, 
   Subscript[")", -1], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -9], " ---------> ", 18400],
  Editable->False]], "Print",
 CellChangeTimes->{3.887526209941206*^9, 3.890381544690186*^9, 
  3.891791980452765*^9, 3.891860891177904*^9},
 CellLabel->
  "During evaluation of \
In[908]:=",ExpressionUUID->"7eb91de2-87e3-4bd5-8510-b1469a3393aa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"40", ",", 
   RowBox[{"-", "28"}], ",", "11", ",", " ", "50", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887526351483375*^9, 3.887526410546661*^9}, {
  3.8903815470373287`*^9, 3.890381549579568*^9}},
 CellLabel->
  "In[909]:=",ExpressionUUID->"f61d6af4-cad7-4e26-936c-f99852ebc0d5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "8"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "298829910400"}],
  SequenceForm["Gr(", 39, ",", 50, ") * ", " U(", 1, 
   Subscript[")", 8], " ---------> ", 298829910400],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887526367637097*^9, 3.887526411859021*^9}, 
   3.890381550092396*^9, 3.891791980725861*^9, 3.891860891269557*^9},
 CellLabel->
  "During evaluation of \
In[909]:=",ExpressionUUID->"694c6fdf-15bf-4cbf-89e4-65ef08189888"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "19"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "2306593370900"}],
  SequenceForm["Gr(", 38, ",", 50, ") * ", " U(", 2, 
   Subscript[")", {-3, 19}], " ---------> ", 2306593370900],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887526367637097*^9, 3.887526411859021*^9}, 
   3.890381550092396*^9, 3.891791980725861*^9, 3.891860891328721*^9},
 CellLabel->
  "During evaluation of \
In[909]:=",ExpressionUUID->"be49af23-3294-4992-8396-9c5879c42631"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "30"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "3548605186000"}],
  SequenceForm["Gr(", 37, ",", 50, ") * ", " U(", 3, 
   Subscript[")", {-3, 30}], " ---------> ", 3548605186000],
  Editable->False]], "Print",
 CellChangeTimes->{{3.887526367637097*^9, 3.887526411859021*^9}, 
   3.890381550092396*^9, 3.891791980725861*^9, 3.891860891426517*^9},
 CellLabel->
  "During evaluation of \
In[909]:=",ExpressionUUID->"bea89ecb-6c81-4b2a-a81e-3eef02e3132a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"40", ",", 
   RowBox[{"-", "28"}], ",", "11", ",", " ", "50", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875264200463943`*^9, 3.887526421964944*^9}, {
  3.890381553245495*^9, 3.8903815560051126`*^9}},
 CellLabel->
  "In[910]:=",ExpressionUUID->"70e5757f-f9bc-43b9-b84a-91b555851344"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "10"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "3548605186000"}],
  SequenceForm["Gr(", 13, ",", 50, ") * U(", 1, 
   Subscript[")", 10], " ---------> ", 3548605186000],
  Editable->False]], "Print",
 CellChangeTimes->{3.887526422687109*^9, 3.890381556626007*^9, 
  3.891791981106019*^9, 3.891860891581628*^9},
 CellLabel->
  "During evaluation of \
In[910]:=",ExpressionUUID->"1d4f6653-55d4-41f3-a114-67eae81fce7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" Gr(\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "2"], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "10"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "2306593370900"}],
  SequenceForm[" Gr(", 12, ",", 50, ") * ", "U(", 1, 
   Subscript[")", 2], 
   Subscript[" *", -1], " U(", 1, 
   Subscript[")", 10], " ---------> ", 2306593370900],
  Editable->False]], "Print",
 CellChangeTimes->{3.887526422687109*^9, 3.890381556626007*^9, 
  3.891791981106019*^9, 3.891860891642675*^9},
 CellLabel->
  "During evaluation of \
In[910]:=",ExpressionUUID->"66f7174c-fdc0-48f7-9b83-aef9aa4bf0d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" Gr(\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "10"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "298829910400"}],
  SequenceForm[" Gr(", 11, ",", 50, ") * ", "U(", 2, 
   Subscript[")", {3, 1}], 
   Subscript[" *", -1], " U(", 1, 
   Subscript[")", 10], " ---------> ", 298829910400],
  Editable->False]], "Print",
 CellChangeTimes->{3.887526422687109*^9, 3.890381556626007*^9, 
  3.891791981106019*^9, 3.891860891713678*^9},
 CellLabel->
  "During evaluation of \
In[910]:=",ExpressionUUID->"f067706a-955a-42c6-90a0-8770a7eddf6a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"37", ",", 
   RowBox[{"53", "/", "2"}], " ", ",", 
   RowBox[{"-", "5"}], ",", "45", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891089396227551*^9, 3.891089476295376*^9}},
 CellLabel->
  "In[911]:=",ExpressionUUID->"72f68c93-9bbc-4b41-a88b-7d9f0e308d4f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "886163135"}],
  SequenceForm["Gr(", 36, ",", 45, ") * ", " U(", 1, 
   Subscript[")", -1], " ---------> ", 886163135],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910894164364967`*^9, 3.891089477339451*^9}, 
   3.891791981553301*^9, 3.891860891825452*^9},
 CellLabel->
  "During evaluation of \
In[911]:=",ExpressionUUID->"4561a688-b71d-4a31-b4c6-60384ab0d19a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "35", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "6"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "28711685574"}],
  SequenceForm["Gr(", 35, ",", 45, ") * ", " U(", 2, 
   Subscript[")", {4, -6}], " ---------> ", 28711685574],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910894164364967`*^9, 3.891089477339451*^9}, 
   3.891791981553301*^9, 3.891860891912178*^9},
 CellLabel->
  "During evaluation of \
In[911]:=",ExpressionUUID->"59b0fb9c-b140-40b1-9aa7-04c2aa9b1d09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "34", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "11"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "111656555010"}],
  SequenceForm["Gr(", 34, ",", 45, ") * ", " U(", 3, 
   Subscript[")", {4, -11}], " ---------> ", 111656555010],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910894164364967`*^9, 3.891089477339451*^9}, 
   3.891791981553301*^9, 3.891860892010227*^9},
 CellLabel->
  "During evaluation of \
In[911]:=",ExpressionUUID->"deddde37-64cc-49f2-a398-6afc385f18de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "33", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "16"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "115040086980"}],
  SequenceForm["Gr(", 33, ",", 45, ") * ", " U(", 4, 
   Subscript[")", {4, -16}], " ---------> ", 115040086980],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910894164364967`*^9, 3.891089477339451*^9}, 
   3.891791981553301*^9, 3.8918608921069508`*^9},
 CellLabel->
  "During evaluation of \
In[911]:=",ExpressionUUID->"382c1efc-e190-4982-9a7f-68efbfba9edf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"37", ",", 
   RowBox[{"53", "/", "2"}], " ", ",", 
   RowBox[{"-", "5"}], ",", "45", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.89108948391777*^9, 3.891089486696806*^9}},
 CellLabel->
  "In[912]:=",ExpressionUUID->"c8953b5f-74a8-456d-a555-c5c90f5b92a2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "115040086980"}],
  SequenceForm["Gr(", 12, ",", 45, ") * U(", 1, 
   Subscript[")", -4], " ---------> ", 115040086980],
  Editable->False]], "Print",
 CellChangeTimes->{3.891089487938264*^9, 3.891791982047765*^9, 
  3.891860892399572*^9},
 CellLabel->
  "During evaluation of \
In[912]:=",ExpressionUUID->"d2b1ed53-d05c-4026-878a-33a73a2b56ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "111656555010"}],
  SequenceForm["Gr(", 11, ",", 45, ") * ", "U(", 1, 
   Subscript[")", -3], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -4], " ---------> ", 111656555010],
  Editable->False]], "Print",
 CellChangeTimes->{3.891089487938264*^9, 3.891791982047765*^9, 
  3.891860892505686*^9},
 CellLabel->
  "During evaluation of \
In[912]:=",ExpressionUUID->"4f44e23c-5f64-4016-9ddc-b4051f7d2eae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "2"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "28711685574"}],
  SequenceForm["Gr(", 10, ",", 45, ") * ", "U(", 2, 
   Subscript[")", {-4, -2}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -4], " ---------> ", 28711685574],
  Editable->False]], "Print",
 CellChangeTimes->{3.891089487938264*^9, 3.891791982047765*^9, 
  3.891860892600359*^9},
 CellLabel->
  "During evaluation of \
In[912]:=",ExpressionUUID->"2dbbab66-b042-4673-b9ed-ee2bde1ce993"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "1"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "4"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "886163135"}],
  SequenceForm["Gr(", 9, ",", 45, ") * ", "U(", 3, 
   Subscript[")", {-4, -1}], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -4], " ---------> ", 886163135],
  Editable->False]], "Print",
 CellChangeTimes->{3.891089487938264*^9, 3.891791982047765*^9, 
  3.89186089266883*^9},
 CellLabel->
  "During evaluation of \
In[912]:=",ExpressionUUID->"7ba96433-dd79-484e-82bb-bd6b64498bb0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"52", ",", 
   RowBox[{"77", "/", "2"}], ",", 
   RowBox[{"-", "3"}], " ", ",", "73", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8910898732032003`*^9, 3.89108994916111*^9}, {
  3.891089981671177*^9, 3.8910899980875874`*^9}},
 CellLabel->
  "In[913]:=",ExpressionUUID->"f7c61985-9cce-4ee3-9391-beaf2697b8f0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "51", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "73", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "2563935525694593648"}],
  SequenceForm["Gr(", 51, ",", 73, ") * ", " U(", 1, 
   Subscript[")", -1], " ---------> ", 2563935525694593648],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910898866815157`*^9, 3.8910899198319902`*^9}, {
   3.8910899864816*^9, 3.891089999085043*^9}, 3.891791982566719*^9, 
   3.8918608928397818`*^9},
 CellLabel->
  "During evaluation of \
In[913]:=",ExpressionUUID->"8cf7c5ce-7e8e-4a86-8ea9-082f94643c04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "73", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "4"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "11370496679167328352"}],
  SequenceForm["Gr(", 50, ",", 73, ") * ", " U(", 2, 
   Subscript[")", {2, -4}], " ---------> ", 11370496679167328352],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910898866815157`*^9, 3.8910899198319902`*^9}, {
   3.8910899864816*^9, 3.891089999085043*^9}, 3.891791982566719*^9, 
   3.8918608929023333`*^9},
 CellLabel->
  "During evaluation of \
In[913]:=",ExpressionUUID->"9ba3bf83-3168-49a3-946b-86653cc4216e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"52", ",", 
   RowBox[{"77", "/", "2"}], ",", 
   RowBox[{"-", "3"}], " ", ",", "73", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891090101932392*^9, 3.891090104678752*^9}},
 CellLabel->
  "In[914]:=",ExpressionUUID->"8f42978c-da34-48a9-ba7a-eaba8ab80ed9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "73", 
   "\[InvisibleSpace]", "\<\") * U(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "2"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "11370496679167328352"}],
  SequenceForm["Gr(", 23, ",", 73, ") * U(", 1, 
   Subscript[")", -2], " ---------> ", 11370496679167328352],
  Editable->False]], "Print",
 CellChangeTimes->{3.8910901055155077`*^9, 3.891791982810236*^9, 
  3.891860892988077*^9},
 CellLabel->
  "During evaluation of \
In[914]:=",ExpressionUUID->"f4f36d45-7577-405b-9e5c-b8347cbbf13c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gr(\"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "73", 
   "\[InvisibleSpace]", "\<\") * \"\>", "\[InvisibleSpace]", "\<\"U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "1"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "2"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "2563935525694593648"}],
  SequenceForm["Gr(", 22, ",", 73, ") * ", "U(", 1, 
   Subscript[")", -1], 
   Subscript[" *", 1], " U(", 1, 
   Subscript[")", -2], " ---------> ", 2563935525694593648],
  Editable->False]], "Print",
 CellChangeTimes->{3.8910901055155077`*^9, 3.891791982810236*^9, 
  3.8918608930663347`*^9},
 CellLabel->
  "During evaluation of \
In[914]:=",ExpressionUUID->"12f76ee5-48cd-48be-a605-7d411f73b958"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Matching moduli spaces across the maximal duality with negative \[Xi] \
\>", "Subsection",
 CellChangeTimes->{{3.887460599322433*^9, 3.887460607909255*^9}, {
  3.89038140908391*^9, 
  3.89038142548995*^9}},ExpressionUUID->"a0015ff2-3a1f-4116-8929-\
58bab02c0684"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"3", ",", 
   RowBox[{"3", "/", "2"}], ",", " ", 
   RowBox[{"-", "5"}], ",", "7", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887526846316869*^9, 3.887526868271604*^9}, {
  3.8903815683593817`*^9, 3.890381571698472*^9}},
 CellLabel->
  "In[915]:=",ExpressionUUID->"17d0b107-fbb9-4216-875c-6dc12a73a330"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "0"], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "12"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "25"}],
  SequenceForm["U(", 1, 
   Subscript[")", 0], 
   Subscript[" *", -5], " U(", 2, 
   Subscript[")", {-2, -12}], " ---------> ", 25],
  Editable->False]], "Print",
 CellChangeTimes->{3.887526868987487*^9, 3.890381572421574*^9, 
  3.891791983063373*^9, 3.891860893233972*^9},
 CellLabel->
  "During evaluation of \
In[915]:=",ExpressionUUID->"5d00bc0f-d574-4c41-bbc0-28906ef8f997"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      RowBox[{"-", "5"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "7"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "30"}],
  SequenceForm["U(", 2, 
   Subscript[")", {5, -5}], 
   Subscript[" *", -5], " U(", 1, 
   Subscript[")", -7], " ---------> ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.887526868987487*^9, 3.890381572421574*^9, 
  3.891791983063373*^9, 3.8918608932982693`*^9},
 CellLabel->
  "During evaluation of \
In[915]:=",ExpressionUUID->"3042a6df-7166-4b63-9848-95728e73100b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"3", ",", 
   RowBox[{"3", "/", "2"}], ",", 
   RowBox[{"-", "5"}], ",", "7", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875268711187468`*^9, 3.887526878083144*^9}, {
  3.890381574202118*^9, 3.890381589894453*^9}},
 CellLabel->
  "In[916]:=",ExpressionUUID->"497d0e09-c6c4-43a5-8e9a-16ddfeb6d643"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5"}], ",", 
      RowBox[{"-", "25"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "25"}],
  SequenceForm["U(", 4, 
   Subscript[")", {-5, -25}], " ---------> ", 25],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752687866782*^9, 3.890381590733644*^9, 
  3.891791983264038*^9, 3.8918608934717207`*^9},
 CellLabel->
  "During evaluation of \
In[916]:=",ExpressionUUID->"cf9fcbf6-7a2b-4333-9dcc-23f2d734cb4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5"}], ",", 
      RowBox[{"-", "20"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "30"}],
  SequenceForm["U(", 3, 
   Subscript[")", {-5, -20}], 
   Subscript[" *", -5], " U(", 1, 
   Subscript[")", -3], " ---------> ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752687866782*^9, 3.890381590733644*^9, 
  3.891791983264038*^9, 3.8918608935644693`*^9},
 CellLabel->
  "During evaluation of \
In[916]:=",ExpressionUUID->"a429a72f-3fe4-4ff6-b2a1-dea698c99865"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"4", ",", "3", ",", 
   RowBox[{"-", "7"}], ",", "8", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887527007071083*^9, 3.887527011941588*^9}, {
  3.8903815929270573`*^9, 3.890381598684744*^9}},
 CellLabel->
  "In[917]:=",ExpressionUUID->"3b67b874-6b9e-4374-998a-aee8654a29c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      RowBox[{"-", "14"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "7"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "8"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "175"}],
  SequenceForm["U(", 3, 
   Subscript[")", {7, -14}], 
   Subscript[" *", -7], " U(", 1, 
   Subscript[")", -8], " ---------> ", 175],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875270126509047`*^9, 3.890381599260356*^9, 
  3.891791983604056*^9, 3.8918608936527157`*^9},
 CellLabel->
  "During evaluation of \
In[917]:=",ExpressionUUID->"055b49d0-fec2-4eed-9c5b-4e7496b3845c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"4", ",", "3", ",", 
   RowBox[{"-", "7"}], ",", "8", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875270143105164`*^9, 3.887527019706716*^9}, {
  3.8903816090943003`*^9, 3.890381612077742*^9}},
 CellLabel->
  "In[918]:=",ExpressionUUID->"40ddaab2-15ce-4843-bf64-6432460a0968"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "7"}], ",", 
      RowBox[{"-", "35"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "175"}],
  SequenceForm["U(", 4, 
   Subscript[")", {-7, -35}], " ---------> ", 175],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527020483757*^9, 3.8903816126606703`*^9, 
  3.89179198373634*^9, 3.891860893785738*^9},
 CellLabel->
  "During evaluation of \
In[918]:=",ExpressionUUID->"327c3a82-026a-4281-9852-5636537d55ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"5", ",", " ", 
   RowBox[{"-", "3"}], ",", " ", 
   RowBox[{"-", "5"}], ",", " ", "10", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88752706901436*^9, 3.88752707568779*^9}, {
  3.89038161417277*^9, 3.890381617247942*^9}},
 CellLabel->
  "In[919]:=",ExpressionUUID->"c377b6b5-38f3-4974-8a6f-7f81cffedc73"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "33"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "231"}],
  SequenceForm["U(", 5, 
   Subscript[")", {-8, -33}], " ---------> ", 231],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527076354042*^9, 3.8903816183099422`*^9, 
  3.891791983900785*^9, 3.891860893869503*^9},
 CellLabel->
  "During evaluation of \
In[919]:=",ExpressionUUID->"37111ac6-230d-438f-ab03-a4bce823bace"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "28"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "140"}],
  SequenceForm["U(", 1, 
   Subscript[")", -3], 
   Subscript[" *", -5], " U(", 4, 
   Subscript[")", {-8, -28}], " ---------> ", 140],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527076354042*^9, 3.8903816183099422`*^9, 
  3.891791983900785*^9, 3.891860893933733*^9},
 CellLabel->
  "During evaluation of \
In[919]:=",ExpressionUUID->"0d4d3736-4592-4fad-a158-34a21d7093d8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"5", ",", " ", 
   RowBox[{"-", "3"}], ",", " ", 
   RowBox[{"-", "5"}], ",", " ", "10", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887527079491981*^9, 3.88752708435324*^9}, {
  3.890381619752597*^9, 3.89038162229561*^9}},
 CellLabel->
  "In[920]:=",ExpressionUUID->"edb8df85-c22e-4f01-a39c-44c5e0f1360d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "7"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      RowBox[{"-", "12"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "140"}],
  SequenceForm["U(", 1, 
   Subscript[")", -7], 
   Subscript[" *", -5], " U(", 4, 
   Subscript[")", {8, -12}], " ---------> ", 140],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752708505832*^9, 3.8903816228499537`*^9, 
  3.8917919841042*^9, 3.891860894128921*^9},
 CellLabel->
  "During evaluation of \
In[920]:=",ExpressionUUID->"b5dcd22a-dc53-4873-b43c-31f3941aff3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "12"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "5"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      RowBox[{"-", "7"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "231"}],
  SequenceForm["U(", 2, 
   Subscript[")", {-2, -12}], 
   Subscript[" *", -5], " U(", 3, 
   Subscript[")", {8, -7}], " ---------> ", 231],
  Editable->False]], "Print",
 CellChangeTimes->{3.88752708505832*^9, 3.8903816228499537`*^9, 
  3.8917919841042*^9, 3.891860894200767*^9},
 CellLabel->
  "During evaluation of \
In[920]:=",ExpressionUUID->"2307508e-1dea-4289-9c10-bda4a1cb89cc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"6", ",", " ", "3", ",", " ", 
   RowBox[{"-", "12"}], ",", "10", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875272202425137`*^9, 3.88752722923328*^9}, {
  3.890381624719082*^9, 3.89038162767599*^9}},
 CellLabel->
  "In[921]:=",ExpressionUUID->"44854374-c58f-4b0d-802b-cf3ae814184c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      RowBox[{"-", "40"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "12"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "26"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "490"}],
  SequenceForm["U(", 4, 
   Subscript[")", {8, -40}], 
   Subscript[" *", -12], " U(", 2, 
   Subscript[")", {-2, -26}], " ---------> ", 490],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527230159362*^9, 3.8903816282422028`*^9, 
  3.891791984800106*^9, 3.8918608942830763`*^9},
 CellLabel->
  "During evaluation of \
In[921]:=",ExpressionUUID->"43574da5-0f04-414c-90a5-838c8ee48425"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"6", ",", " ", "3", ",", " ", 
   RowBox[{"-", "12"}], ",", " ", "10", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887527232239255*^9, 3.8875272381184053`*^9}, {
  3.890381630864262*^9, 3.890381633739847*^9}},
 CellLabel->
  "In[922]:=",ExpressionUUID->"7c126e9a-f5d1-4283-b534-c4151eac2276"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "56"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "490"}],
  SequenceForm["U(", 4, 
   Subscript[")", {-8, -56}], " ---------> ", 490],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527238788414*^9, 3.890381634293038*^9, 
  3.891791984948347*^9, 3.891860894429989*^9},
 CellLabel->
  "During evaluation of \
In[922]:=",ExpressionUUID->"c36d4b3f-fd8b-4935-99b4-71f8018ee413"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"14", ",", " ", 
   RowBox[{"-", "7"}], ",", " ", "4", ",", " ", "20", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887527296791416*^9, 3.887527302173905*^9}, {
  3.890381636414997*^9, 3.890381642274379*^9}},
 CellLabel->
  "In[923]:=",ExpressionUUID->"a8363b5e-6fd3-4fc5-8eca-d81c2393d050"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "11"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "12", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", "31"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "15652"}],
  SequenceForm["U(", 2, 
   Subscript[")", {3, 11}], 
   Subscript[" *", 4], " U(", 12, 
   Subscript[")", {-17, 31}], " ---------> ", 15652],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527302916067*^9, 3.89038164287213*^9, 
  3.891791985092095*^9, 3.891860894633574*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"b4a4c240-6e73-46ed-b6c4-ca2bf83d5174"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "15"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "11", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", "27"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "29848"}],
  SequenceForm["U(", 3, 
   Subscript[")", {3, 15}], 
   Subscript[" *", 4], " U(", 11, 
   Subscript[")", {-17, 27}], " ---------> ", 29848],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527302916067*^9, 3.89038164287213*^9, 
  3.891791985092095*^9, 3.891860894696561*^9},
 CellLabel->
  "During evaluation of \
In[923]:=",ExpressionUUID->"e9ecaff6-6b15-4d9c-967a-05712b89170e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"14", ",", " ", 
   RowBox[{"-", "7"}], ",", " ", "4", ",", " ", "20", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887527306705881*^9, 3.887527315009207*^9}, {
  3.890381646112965*^9, 3.8903816488680983`*^9}},
 CellLabel->
  "In[924]:=",ExpressionUUID->"5c487842-07ec-4a81-91c1-0b04b9b6789e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "41"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "29848"}],
  SequenceForm["U(", 6, 
   Subscript[")", {17, 41}], " ---------> ", 29848],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527315651136*^9, 3.890381650011181*^9, 
  3.8917919852886257`*^9, 3.891860894786808*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"fff3980c-d11c-44ae-910c-64eb6c6153cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "37"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "15652"}],
  SequenceForm["U(", 1, 
   Subscript[")", 1], 
   Subscript[" *", 4], " U(", 5, 
   Subscript[")", {17, 37}], " ---------> ", 15652],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527315651136*^9, 3.890381650011181*^9, 
  3.8917919852886257`*^9, 3.891860894849568*^9},
 CellLabel->
  "During evaluation of \
In[924]:=",ExpressionUUID->"d71a19ce-6157-4a13-9b27-d331460625a9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"15", ",", " ", 
   RowBox[{"11", "/", "2"}], ",", " ", "4", ",", " ", "23", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887460568656796*^9, 3.8874605707623997`*^9}, {
  3.887527547507874*^9, 3.887527555466282*^9}, {3.890381651981848*^9, 
  3.8903816566068068`*^9}},
 CellLabel->
  "In[925]:=",ExpressionUUID->"275da93f-7a21-42c5-b67b-f6b593a47200"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "15", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "77"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "616"}],
  SequenceForm["U(", 15, 
   Subscript[")", {17, 77}], " ---------> ", 616],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527556089493*^9, 3.89038165725515*^9, 
  3.891791985564068*^9, 3.891860895019611*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"3b92574f-3f1e-4eb8-a979-f1ca0e159135"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "10", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "57"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", "14"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "2288"}],
  
  SequenceForm["U(", 10, 
   Subscript[")", {17, 57}], 
   Subscript[" *", 4], " U(", 5, 
   Subscript[")", {-6, 14}], " ---------> ", 2288],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527556089493*^9, 3.89038165725515*^9, 
  3.891791985564068*^9, 3.891860895081266*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"80d359b9-efa9-4ada-b573-4dc14a026dba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "11", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "61"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", "10"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "171080"}],
  SequenceForm["U(", 11, 
   Subscript[")", {17, 61}], 
   Subscript[" *", 4], " U(", 4, 
   Subscript[")", {-6, 10}], " ---------> ", 171080],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527556089493*^9, 3.89038165725515*^9, 
  3.891791985564068*^9, 3.8918608951541986`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"edd8c71b-8fd2-4844-b65e-e2d5de8ffa4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "12", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "65"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", "6"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "225680"}],
  SequenceForm["U(", 12, 
   Subscript[")", {17, 65}], 
   Subscript[" *", 4], " U(", 3, 
   Subscript[")", {-6, 6}], " ---------> ", 225680],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527556089493*^9, 3.89038165725515*^9, 
  3.891791985564068*^9, 3.8918608952443237`*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"9d551c6a-e77b-4678-bbf0-73ef154fa8d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "13", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "69"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "6"}], ",", "2"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "97300"}],
  SequenceForm["U(", 13, 
   Subscript[")", {17, 69}], 
   Subscript[" *", 4], " U(", 2, 
   Subscript[")", {-6, 2}], " ---------> ", 97300],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527556089493*^9, 3.89038165725515*^9, 
  3.891791985564068*^9, 3.891860895335845*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"75ede804-6665-4b84-8516-662cd4992ef5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "14", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"17", ",", "73"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "2"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "14800"}],
  SequenceForm["U(", 14, 
   Subscript[")", {17, 73}], 
   Subscript[" *", 4], " U(", 1, 
   Subscript[")", -2], " ---------> ", 14800],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527556089493*^9, 3.89038165725515*^9, 
  3.891791985564068*^9, 3.891860895428381*^9},
 CellLabel->
  "During evaluation of \
In[925]:=",ExpressionUUID->"c6dd4418-65b3-40bb-94cc-64ebc31a773f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"15", ",", " ", 
   RowBox[{"11", "/", "2"}], ",", " ", "4", ",", " ", "23", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88752756182585*^9, 3.88752756702985*^9}, {
  3.8903816591161346`*^9, 3.8903816621683893`*^9}},
 CellLabel->
  "In[926]:=",ExpressionUUID->"39969aba-5f85-4954-bc74-ddda349c15af"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", 
      RowBox[{"-", "9"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "30"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "616"}],
  SequenceForm["U(", 2, 
   Subscript[")", {-17, -9}], 
   Subscript[" *", 4], " U(", 6, 
   Subscript[")", {6, 30}], " ---------> ", 616],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527567569013*^9, 3.890381662730401*^9, 
  3.891791986243599*^9, 3.891860895595387*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"eec5d758-ccd2-4161-9922-92a22ebcf5c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", 
      RowBox[{"-", "5"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "26"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "14800"}],
  SequenceForm["U(", 3, 
   Subscript[")", {-17, -5}], 
   Subscript[" *", 4], " U(", 5, 
   Subscript[")", {6, 26}], " ---------> ", 14800],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527567569013*^9, 3.890381662730401*^9, 
  3.891791986243599*^9, 3.8918608956609507`*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"0b6e0eba-2aac-405c-a88d-49741cb84da8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", 
      RowBox[{"-", "1"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "22"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "97300"}],
  SequenceForm["U(", 4, 
   Subscript[")", {-17, -1}], 
   Subscript[" *", 4], " U(", 4, 
   Subscript[")", {6, 22}], " ---------> ", 97300],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527567569013*^9, 3.890381662730401*^9, 
  3.891791986243599*^9, 3.891860895754848*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"e7c72c4a-e2ce-4c27-9050-b03c8c49e929"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", "3"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "18"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "225680"}],
  SequenceForm["U(", 5, 
   Subscript[")", {-17, 3}], 
   Subscript[" *", 4], " U(", 3, 
   Subscript[")", {6, 18}], " ---------> ", 225680],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527567569013*^9, 3.890381662730401*^9, 
  3.891791986243599*^9, 3.891860895845936*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"6d651c7f-0ebe-402b-a7e0-b94bce516917"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", "7"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "14"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "171080"}],
  SequenceForm["U(", 6, 
   Subscript[")", {-17, 7}], 
   Subscript[" *", 4], " U(", 2, 
   Subscript[")", {6, 14}], " ---------> ", 171080],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527567569013*^9, 3.890381662730401*^9, 
  3.891791986243599*^9, 3.891860895937553*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"cf566482-cfe2-4102-8de1-8ba3c1fee25e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "7", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "17"}], ",", "11"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "4"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "10"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "2288"}],
  
  SequenceForm["U(", 7, 
   Subscript[")", {-17, 11}], 
   Subscript[" *", 4], " U(", 1, 
   Subscript[")", 10], " ---------> ", 2288],
  Editable->False]], "Print",
 CellChangeTimes->{3.887527567569013*^9, 3.890381662730401*^9, 
  3.891791986243599*^9, 3.891860896044468*^9},
 CellLabel->
  "During evaluation of \
In[926]:=",ExpressionUUID->"12fa2979-38cc-47ef-8093-0e74139dbf1e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"23", ",", " ", "19", ",", " ", 
   RowBox[{"-", "23"}], ",", " ", "42", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875280668240957`*^9, 3.887528075479405*^9}, {
   3.890381664487815*^9, 3.890381667039427*^9}, 3.891860940232049*^9, 
   3.891861221658057*^9},
 CellLabel->
  "In[952]:=",ExpressionUUID->"e12c57ac-248d-46af-bcc0-f448e83fe23d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "21", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"40", ",", 
      RowBox[{"-", "443"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "23"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "48"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "1565542720170"}],
  SequenceForm["U(", 21, 
   Subscript[")", {40, -443}], 
   Subscript[" *", -23], " U(", 2, 
   Subscript[")", {-2, -48}], " ---------> ", 1565542720170],
  Editable->False]], "Print",
 CellChangeTimes->{3.887528076154522*^9, 3.8903816682416*^9, 
  3.891791987073215*^9, 3.8918608961786957`*^9, 3.891860949284843*^9, 
  3.89186122205091*^9},
 CellLabel->
  "During evaluation of \
In[952]:=",ExpressionUUID->"0596b29f-43e9-4fc3-a7fc-26ce5773d563"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"23", ",", " ", "19", ",", " ", 
   RowBox[{"-", "23"}], ",", " ", "42", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887528079391608*^9, 3.887528085704795*^9}, {
   3.890381675403016*^9, 3.8903816779738693`*^9}, {3.891860944127118*^9, 
   3.891860946915065*^9}, 3.891861207239026*^9},
 CellLabel->
  "In[950]:=",ExpressionUUID->"9a116bc1-e861-417a-99a0-72d92adbae41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "19", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "40"}], ",", 
      RowBox[{"-", "477"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "1565542720170"}],
  SequenceForm["U(", 19, 
   Subscript[")", {-40, -477}], " ---------> ", 1565542720170],
  Editable->False]], "Print",
 CellChangeTimes->{3.887528086173794*^9, 3.890381678807909*^9, 
  3.891791987231432*^9, 3.891860896276866*^9, 3.8918609473980513`*^9, 
  3.891861208112925*^9},
 CellLabel->
  "During evaluation of \
In[950]:=",ExpressionUUID->"2dced106-5091-41a7-ad0d-3466ae4bc082"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"29", ",", " ", "14", ",", " ", "0", ",", " ", "30", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875281530277147`*^9, 3.887528192353806*^9}, {
  3.8903816804023933`*^9, 3.890381682936614*^9}},
 CellLabel->
  "In[929]:=",ExpressionUUID->"5a3a7a88-810e-47cd-9126-517ece96be63"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "29", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"29", ",", "29"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["U(", 29, 
   Subscript[")", {29, 29}], " ---------> ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8875281619708242`*^9, 3.8875281932534647`*^9}, 
   3.890381683527635*^9, 3.8917919873584623`*^9, 3.891860896417894*^9},
 CellLabel->
  "During evaluation of \
In[929]:=",ExpressionUUID->"781a274e-e6bd-48c9-9814-59eeceb84df1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "28", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"29", ",", "29"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "0"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "1"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "29"}],
  SequenceForm["U(", 28, 
   Subscript[")", {29, 29}], 
   Subscript[" *", 0], " U(", 1, 
   Subscript[")", -1], " ---------> ", 29],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8875281619708242`*^9, 3.8875281932534647`*^9}, 
   3.890381683527635*^9, 3.8917919873584623`*^9, 3.8918608965006943`*^9},
 CellLabel->
  "During evaluation of \
In[929]:=",ExpressionUUID->"44a13f69-367a-419e-ad14-601f91f3be9e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"29", ",", " ", "14", ",", " ", "0", ",", " ", "30", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8875282006590548`*^9, 3.887528210089657*^9}, {
  3.890381686261767*^9, 3.890381688990798*^9}},
 CellLabel->
  "In[930]:=",ExpressionUUID->"3c526b9d-62b5-49b3-912c-ff6645917ef3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"-", "29"}]], "\[InvisibleSpace]", "\<\" ---------> \"\>", 
   "\[InvisibleSpace]", "29"}],
  SequenceForm["U(", 1, 
   Subscript[")", -29], " ---------> ", 29],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875282109544487`*^9, 3.890381689733191*^9, 
  3.8917919876551228`*^9, 3.891860896636161*^9},
 CellLabel->
  "During evaluation of \
In[930]:=",ExpressionUUID->"b715eb20-b97c-4eff-a400-a1492f5c51ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "1"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["U(", 1, 
   Subscript[")", 1], " ---------> ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8875282109544487`*^9, 3.890381689733191*^9, 
  3.8917919876551228`*^9, 3.89186089670474*^9},
 CellLabel->
  "During evaluation of \
In[930]:=",ExpressionUUID->"623ee4ad-48e1-41a4-bb01-cbfc5d77d833"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"35", ",", "20", ",", 
   RowBox[{"-", "3"}], ",", "50", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891097681467669*^9, 3.891097716385627*^9}},
 CellLabel->
  "In[931]:=",ExpressionUUID->"59fc8f47-08e4-42bb-934d-9d7b495d6260"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "30", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"45", ",", 
      RowBox[{"-", "45"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5"}], ",", 
      RowBox[{"-", "20"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "689734851168"}],
  SequenceForm["U(", 30, 
   Subscript[")", {45, -45}], 
   Subscript[" *", -3], " U(", 5, 
   Subscript[")", {-5, -20}], " ---------> ", 689734851168],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910977019647837`*^9, 3.891097717617311*^9}, 
   3.891791987858041*^9, 3.8918608967850323`*^9},
 CellLabel->
  "During evaluation of \
In[931]:=",ExpressionUUID->"a623995d-57d3-4928-bb71-4a8ba5a2b800"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "31", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"45", ",", 
      RowBox[{"-", "48"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5"}], ",", 
      RowBox[{"-", "17"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "1112475566400"}],
  SequenceForm["U(", 31, 
   Subscript[")", {45, -48}], 
   Subscript[" *", -3], " U(", 4, 
   Subscript[")", {-5, -17}], " ---------> ", 1112475566400],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910977019647837`*^9, 3.891097717617311*^9}, 
   3.891791987858041*^9, 3.891860896869698*^9},
 CellLabel->
  "During evaluation of \
In[931]:=",ExpressionUUID->"7fbf6aa5-7a64-419a-91e3-639ba397ab98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "32", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"45", ",", 
      RowBox[{"-", "51"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5"}], ",", 
      RowBox[{"-", "14"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "486708060300"}],
  SequenceForm["U(", 32, 
   Subscript[")", {45, -51}], 
   Subscript[" *", -3], " U(", 3, 
   Subscript[")", {-5, -14}], " ---------> ", 486708060300],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8910977019647837`*^9, 3.891097717617311*^9}, 
   3.891791987858041*^9, 3.891860896961897*^9},
 CellLabel->
  "During evaluation of \
In[931]:=",ExpressionUUID->"f0562b60-f50d-439d-b83f-cf87d84bb26d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"35", ",", "20", ",", 
   RowBox[{"-", "3"}], ",", "50", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8910977344376497`*^9, 3.891097742511361*^9}},
 CellLabel->
  "In[932]:=",ExpressionUUID->"807db8f6-dcd6-4f64-ad8f-e97d664184c1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "15", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "45"}], ",", 
      RowBox[{"-", "90"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "689734851168"}],
  SequenceForm["U(", 15, 
   Subscript[")", {-45, -90}], " ---------> ", 689734851168],
  Editable->False]], "Print",
 CellChangeTimes->{3.891097743981498*^9, 3.891791988180188*^9, 
  3.8918608971031647`*^9},
 CellLabel->
  "During evaluation of \
In[932]:=",ExpressionUUID->"2e41f4b3-a74b-4f7c-946b-ab366f3c565a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "13", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "45"}], ",", 
      RowBox[{"-", "84"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      RowBox[{"-", "1"}]}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "486708060300"}],
  SequenceForm["U(", 13, 
   Subscript[")", {-45, -84}], 
   Subscript[" *", -3], " U(", 2, 
   Subscript[")", {5, -1}], " ---------> ", 486708060300],
  Editable->False]], "Print",
 CellChangeTimes->{3.891097743981498*^9, 3.891791988180188*^9, 
  3.891860897166875*^9},
 CellLabel->
  "During evaluation of \
In[932]:=",ExpressionUUID->"5d168da0-1e96-4dc3-837c-27427e6b7d51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "14", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "45"}], ",", 
      RowBox[{"-", "87"}]}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", 
    RowBox[{"-", "3"}]], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "2"], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "1112475566400"}],
  SequenceForm["U(", 14, 
   Subscript[")", {-45, -87}], 
   Subscript[" *", -3], " U(", 1, 
   Subscript[")", 2], " ---------> ", 1112475566400],
  Editable->False]], "Print",
 CellChangeTimes->{3.891097743981498*^9, 3.891791988180188*^9, 
  3.891860897258191*^9},
 CellLabel->
  "During evaluation of \
In[932]:=",ExpressionUUID->"f980bc4f-f521-4f4b-a065-8ce73c3028a9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modSQCD", "[", 
  RowBox[{"43", ",", 
   RowBox[{"-", "20"}], ",", " ", "10", ",", " ", "52", ",", " ", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891098576222065*^9, 3.891098627969817*^9}},
 CellLabel->
  "In[933]:=",ExpressionUUID->"d6f77a39-1ec4-470a-83d1-19882195f17d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "5", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "56"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "10"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "38", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "46"}], ",", "334"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "1679045940"}],
  SequenceForm["U(", 5, 
   Subscript[")", {6, 56}], 
   Subscript[" *", 10], " U(", 38, 
   Subscript[")", {-46, 334}], " ---------> ", 1679045940],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891098581757031*^9, 3.891098628446842*^9}, 
   3.891791988544121*^9, 3.8918608974049873`*^9},
 CellLabel->
  "During evaluation of \
In[933]:=",ExpressionUUID->"7e91dc99-f7c9-485a-b70a-b2b60d28baf7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "6", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "66"}], "}"}]], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "10"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "37", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "46"}], ",", "324"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "3257248280"}],
  SequenceForm["U(", 6, 
   Subscript[")", {6, 66}], 
   Subscript[" *", 10], " U(", 37, 
   Subscript[")", {-46, 324}], " ---------> ", 3257248280],
  Editable->False]], "Print",
 CellChangeTimes->{{3.891098581757031*^9, 3.891098628446842*^9}, 
   3.891791988544121*^9, 3.8918608974667063`*^9},
 CellLabel->
  "During evaluation of \
In[933]:=",ExpressionUUID->"a52c8f8b-fd88-44bc-b5c7-45003651d9c0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modDualSQCD", "[", 
  RowBox[{"43", ",", 
   RowBox[{"-", "20"}], ",", " ", "10", ",", " ", "52", ",", " ", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891098643784604*^9, 3.891098646556168*^9}},
 CellLabel->
  "In[934]:=",ExpressionUUID->"0ecf3034-7d87-4d19-9bcc-283c998d2259"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "9", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"46", ",", "136"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "3257248280"}],
  SequenceForm["U(", 9, 
   Subscript[")", {46, 136}], " ---------> ", 3257248280],
  Editable->False]], "Print",
 CellChangeTimes->{3.8910986470410843`*^9, 3.891791988703668*^9, 
  3.891860897569454*^9},
 CellLabel->
  "During evaluation of \
In[934]:=",ExpressionUUID->"d4ca54c3-3e84-4d0f-84d8-ebd87f2b4fb2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U(\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", "4"], "\[InvisibleSpace]", 
   SubscriptBox["\<\" *\"\>", "10"], "\[InvisibleSpace]", "\<\" U(\"\>", 
   "\[InvisibleSpace]", "8", "\[InvisibleSpace]", 
   SubscriptBox["\<\")\"\>", 
    RowBox[{"{", 
     RowBox[{"46", ",", "126"}], "}"}]], 
   "\[InvisibleSpace]", "\<\" ---------> \"\>", "\[InvisibleSpace]", 
   "1679045940"}],
  SequenceForm["U(", 1, 
   Subscript[")", 4], 
   Subscript[" *", 10], " U(", 8, 
   Subscript[")", {46, 126}], " ---------> ", 1679045940],
  Editable->False]], "Print",
 CellChangeTimes->{3.8910986470410843`*^9, 3.891791988703668*^9, 
  3.89186089766192*^9},
 CellLabel->
  "During evaluation of \
In[934]:=",ExpressionUUID->"14b4472f-f518-497b-8ab6-b09ce680a366"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{840, 824},
WindowMargins->{{241, Automatic}, {-152, Automatic}},
SpellingDictionaries->{"CorrectWords"->{"Khlaif", "Closset"}},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"27141837-acda-45c7-90a9-ce46c729b444"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 516, 16, 166, "Title",ExpressionUUID->"85dfd192-b563-46f9-bae5-c072d5b54e4c"],
Cell[1099, 40, 230, 4, 45, "Subsubsection",ExpressionUUID->"d9da6c1c-70e9-4af1-8dce-c0d6c9517908"],
Cell[1332, 46, 332, 5, 37, "Subsubsection",ExpressionUUID->"51fe4167-32f8-402c-93d1-df9377ac892b"],
Cell[CellGroupData[{
Cell[1689, 55, 166, 3, 58, "Chapter",ExpressionUUID->"78173c03-2d6c-4860-93e7-e635e570b982"],
Cell[1858, 60, 4421, 121, 296, "Text",ExpressionUUID->"15e3b3e6-7ab4-41ea-b81b-6812e0f34d0b"]
}, Open  ]],
Cell[6294, 184, 272, 8, 117, "Subtitle",ExpressionUUID->"cc526f5f-e3bb-4dfe-bbee-c36d15100ffc"],
Cell[CellGroupData[{
Cell[6591, 196, 729, 18, 117, "Chapter",ExpressionUUID->"5294b8ed-be2d-4bb6-946c-36742a72cccf",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[7345, 218, 237, 5, 67, "Section",ExpressionUUID->"23458d54-2899-438f-b0c7-31a7cd6d8dc5",
 InitializationCell->True],
Cell[7585, 225, 413, 12, 46, "Input",ExpressionUUID->"9ff2ceda-c3f1-4010-8103-244a0b3a5c33",
 InitializationCell->True],
Cell[8001, 239, 327, 10, 46, "Input",ExpressionUUID->"d00e2ca9-fbbd-4563-b147-8d34293367c6",
 InitializationCell->True],
Cell[8331, 251, 208, 5, 35, "Text",ExpressionUUID->"c2d0d604-83f3-4e69-96de-8392040d4019",
 InitializationCell->True],
Cell[8542, 258, 3496, 91, 257, "Input",ExpressionUUID->"b49f8b92-ea8b-4d82-9ef5-c5ae18dca85d",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[12075, 354, 655, 20, 68, "Section",ExpressionUUID->"475bbb78-8631-4e41-8f02-21a806db67a8",
 InitializationCell->True],
Cell[12733, 376, 471, 12, 35, "Text",ExpressionUUID->"398af9eb-9a7c-41bc-ba96-fd4a2537b9b5",
 InitializationCell->True],
Cell[13207, 390, 9826, 241, 656, "Input",ExpressionUUID->"94795256-c5dc-4c97-b60b-96a40c2a244c",
 InitializationCell->True],
Cell[23036, 633, 3677, 96, 341, "Input",ExpressionUUID->"229f4b63-af19-42e6-9606-514a9d14235d",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[26750, 734, 588, 19, 68, "Section",ExpressionUUID->"3f56dd77-1dc9-4268-8423-14c4b45f3ecd",
 InitializationCell->True],
Cell[27341, 755, 17139, 422, 1076, "Input",ExpressionUUID->"3e34f9fb-4c55-4b5d-b495-2dbcb3ef84b7",
 InitializationCell->True]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[44529, 1183, 553, 15, 106, "Chapter",ExpressionUUID->"51b244f8-7999-4ae5-a7af-65a9247f0228",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[45107, 1202, 734, 20, 68, "Section",ExpressionUUID->"b87774ff-98dc-4465-bb98-9b1ba5b4a2ea",
 InitializationCell->True],
Cell[45844, 1224, 13009, 334, 936, "Input",ExpressionUUID->"e276daf5-6f50-4a3c-921e-1f67915b2d0f",
 InitializationCell->True],
Cell[58856, 1560, 137, 3, 30, "Input",ExpressionUUID->"6ee8f3ca-01b5-4a55-8890-5c44230ffcff",
 InitializationCell->True],
Cell[58996, 1565, 1421, 44, 30, "Input",ExpressionUUID->"0eeda46d-a47e-4489-b53d-1776581a908e",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[60454, 1614, 474, 14, 68, "Section",ExpressionUUID->"f5da9e0c-5816-42d5-baef-084e71e0596d",
 InitializationCell->True],
Cell[60931, 1630, 24390, 587, 1370, "Input",ExpressionUUID->"e5a427e7-c6d1-4d66-b872-0de21eebd96f",
 InitializationCell->True]
}, Open  ]]
}, Closed]],
Cell[85348, 2221, 227, 8, 117, "Subtitle",ExpressionUUID->"71b6f4c3-2d5e-4098-ba93-7b5c63e70561"],
Cell[CellGroupData[{
Cell[85600, 2233, 215, 4, 69, "Chapter",ExpressionUUID->"73a94da9-bcbd-4934-ab76-3ea42272094f"],
Cell[CellGroupData[{
Cell[85840, 2241, 239, 4, 67, "Section",ExpressionUUID->"0c54ad28-af88-491f-9c19-a2992521a395"],
Cell[CellGroupData[{
Cell[86104, 2249, 851, 25, 54, "Subsection",ExpressionUUID->"b961233c-c250-429f-8f20-ef8f1553b409"],
Cell[86958, 2276, 443, 12, 35, "Text",ExpressionUUID->"6735faf0-1178-4082-b0eb-1f7bc3ec25d6"],
Cell[CellGroupData[{
Cell[87426, 2292, 650, 13, 94, "Input",ExpressionUUID->"2c0b9312-42ea-4cab-9d45-d2222ef9ce93"],
Cell[88079, 2307, 253, 4, 48, "Output",ExpressionUUID->"f8498230-8b62-48c1-9cd3-25f32776ed41"],
Cell[88335, 2313, 256, 4, 48, "Output",ExpressionUUID->"1e0ccd3d-d6d0-4f78-82a5-983eafccbed1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88628, 2322, 636, 20, 45, "Subsubsection",ExpressionUUID->"657050a5-2961-422e-8600-a1405f1fe26c"],
Cell[CellGroupData[{
Cell[89289, 2346, 420, 8, 52, "Input",ExpressionUUID->"a81d83ea-511e-4b1a-b2b2-67deb13e7b44"],
Cell[89712, 2356, 175, 2, 34, "Output",ExpressionUUID->"b337a1b2-e6a8-47a5-90be-bb4ca743a6ec"],
Cell[89890, 2360, 177, 2, 34, "Output",ExpressionUUID->"428b61a9-8ab1-4429-a0b5-cd6d7a0ab181"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90116, 2368, 224, 5, 45, "Subsubsection",ExpressionUUID->"b786b8c5-465c-4b8d-8b51-5e8a47f04bdd"],
Cell[CellGroupData[{
Cell[90365, 2377, 356, 9, 30, "Input",ExpressionUUID->"c4be4dc3-bfa1-48f0-9f38-2ab14417fddc"],
Cell[90724, 2388, 734, 21, 135, "Output",ExpressionUUID->"7eb40293-0ab6-4e9c-969f-ae6d58c67b71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91495, 2414, 319, 7, 30, "Input",ExpressionUUID->"82a411a4-d079-464f-a32a-e47cfad74a4e"],
Cell[91817, 2423, 655, 20, 121, "Output",ExpressionUUID->"3d716a93-941e-4d72-9817-c339717af674"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92509, 2448, 382, 9, 30, "Input",ExpressionUUID->"ceee0d31-b156-4452-96a7-56ee4d25a0ab"],
Cell[92894, 2459, 712, 21, 121, "Output",ExpressionUUID->"09654b27-cef8-4332-ae5e-fbfe1934eed7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93667, 2487, 440, 11, 54, "Subsection",ExpressionUUID->"b35e972e-8c10-43cd-bdb4-0b2f44d3108e"],
Cell[94110, 2500, 296, 4, 35, "Text",ExpressionUUID->"6c11ef92-3e63-4080-9f5d-295a067ca27a"],
Cell[CellGroupData[{
Cell[94431, 2508, 1862, 41, 283, "Input",ExpressionUUID->"5a677aef-6165-47a1-b5c1-640fbf10f023"],
Cell[CellGroupData[{
Cell[96318, 2553, 586, 9, 24, "Print",ExpressionUUID->"14b4a6f0-cc6e-4a2c-981e-f629eff4b07a"],
Cell[96907, 2564, 811, 16, 24, "Print",ExpressionUUID->"1ea991e5-15e8-46ba-b9ee-225e6d48a696"],
Cell[97721, 2582, 586, 9, 24, "Print",ExpressionUUID->"b81f6936-ff33-4f3a-b68f-321f6fe415f4"],
Cell[98310, 2593, 873, 16, 24, "Print",ExpressionUUID->"c39f6ba1-ff2e-4e0a-84f2-687043bfe6a7"],
Cell[99186, 2611, 1132, 23, 27, "Print",ExpressionUUID->"59fe11c2-5fed-4743-b110-70ce6e56d66d"],
Cell[100321, 2636, 586, 9, 24, "Print",ExpressionUUID->"ed9765ff-fcd4-4f5d-89b4-f0f5869b8712"],
Cell[100910, 2647, 813, 16, 24, "Print",ExpressionUUID->"e26bddc5-7759-426f-a5eb-05fa5335b682"],
Cell[101726, 2665, 586, 9, 24, "Print",ExpressionUUID->"d8113177-f363-4c9a-8e80-2e6d92cdf3c4"],
Cell[102315, 2676, 873, 16, 24, "Print",ExpressionUUID->"19c3c168-e6ca-4086-8e26-aaae6d568d2c"],
Cell[103191, 2694, 1043, 19, 24, "Print",ExpressionUUID->"698ecf28-2ff8-46e4-ba2b-c8da78c34f2f"],
Cell[104237, 2715, 1097, 21, 27, "Print",ExpressionUUID->"4b3d12fc-fda8-40dd-83dc-69ca319d1dc3"],
Cell[105337, 2738, 1097, 21, 27, "Print",ExpressionUUID->"7b991bf5-9cc5-400f-bab5-7f7c4c9979fd"],
Cell[106437, 2761, 1097, 21, 27, "Print",ExpressionUUID->"dc7acb15-12c6-4ea8-a453-8f94007b3be7"],
Cell[107537, 2784, 1098, 22, 27, "Print",ExpressionUUID->"88a5e083-f5ea-4df3-9b0f-4ae7642e3495"],
Cell[108638, 2808, 1093, 21, 27, "Print",ExpressionUUID->"f9fe73e2-dd69-476f-9ac5-f3f657574d05"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109780, 2835, 457, 13, 45, "Subsubsection",ExpressionUUID->"da8a2164-9a12-49d2-9db6-8dab5c2be55b"],
Cell[CellGroupData[{
Cell[110262, 2852, 1023, 25, 115, "Input",ExpressionUUID->"4894202a-f591-499b-9805-d49db01c4fae"],
Cell[111288, 2879, 845, 23, 121, "Output",ExpressionUUID->"49d0615c-b8a8-424f-9e28-77182756380b"],
Cell[112136, 2904, 721, 14, 24, "Print",ExpressionUUID->"c468b1c6-6a4e-4821-aee4-d84158b0b62f"],
Cell[112860, 2920, 847, 23, 121, "Output",ExpressionUUID->"a2fae7e4-5028-45d6-a90d-f338286bd018"],
Cell[CellGroupData[{
Cell[113732, 2947, 740, 16, 27, "Print",ExpressionUUID->"40439b34-3ff6-4a70-8348-c20cabd868c2"],
Cell[114475, 2965, 585, 12, 24, "Print",ExpressionUUID->"8e9ef0ee-5594-46b3-8d33-fff04b35f877"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[115109, 2983, 924, 22, 115, "Input",ExpressionUUID->"c493ee82-1cdc-44f2-a0f6-5eba49694361"],
Cell[116036, 3007, 748, 21, 121, "Output",ExpressionUUID->"3f2e4a72-2f73-416d-91b9-8d5ba0462727"],
Cell[CellGroupData[{
Cell[116809, 3032, 599, 12, 24, "Print",ExpressionUUID->"3c9f623e-0441-401d-8bf6-8c79be0306ee"],
Cell[117411, 3046, 463, 10, 24, "Print",ExpressionUUID->"25fb9779-d9fd-4022-a4df-f26b93a90dd5"]
}, Open  ]],
Cell[117889, 3059, 750, 21, 121, "Output",ExpressionUUID->"786dc923-fdae-4bf5-91e6-f33f6918f4a4"],
Cell[118642, 3082, 620, 14, 27, "Print",ExpressionUUID->"6053efe3-e446-4baf-807e-406a1e814e32"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119323, 3103, 489, 12, 54, "Subsection",ExpressionUUID->"caae36e2-8f28-4c9f-add0-29f691a1cd1c"],
Cell[119815, 3117, 339, 5, 35, "Text",ExpressionUUID->"ce302df6-8312-43bd-a7d0-88c6dfeffbf3"],
Cell[CellGroupData[{
Cell[120179, 3126, 1950, 44, 283, "Input",ExpressionUUID->"8faa84f6-792a-4e9b-9ff7-5c7ba330de22"],
Cell[CellGroupData[{
Cell[122154, 3174, 218, 4, 24, "Print",ExpressionUUID->"5eecea38-57f3-4eba-a275-f9298b0281cf"],
Cell[122375, 3180, 443, 11, 24, "Print",ExpressionUUID->"5a40710e-09c7-4ae9-8892-ec11d37d3c69"],
Cell[122821, 3193, 218, 4, 24, "Print",ExpressionUUID->"6da07b9f-9097-463c-a4de-b00067730b51"],
Cell[123042, 3199, 526, 13, 27, "Print",ExpressionUUID->"a0822bcc-f245-40d9-bced-9f907e6163b1"],
Cell[123571, 3214, 220, 4, 24, "Print",ExpressionUUID->"dfebfc16-1fe7-4514-90a3-ed7c4fc1c32e"],
Cell[123794, 3220, 447, 11, 24, "Print",ExpressionUUID->"76faab2f-cb93-4797-b284-ffd750dea510"],
Cell[124244, 3233, 220, 4, 24, "Print",ExpressionUUID->"9a587d7b-0393-4334-9287-386838d93858"],
Cell[124467, 3239, 536, 14, 27, "Print",ExpressionUUID->"58ae610f-7e5f-41cd-9925-687d92659712"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[125064, 3260, 209, 4, 38, "Subsection",ExpressionUUID->"eaa444ea-569b-440f-8254-91b67b93fd30"],
Cell[125276, 3266, 1035, 32, 35, "Text",ExpressionUUID->"baf1e106-7d02-4538-aa77-9ea63dc59c2c"],
Cell[CellGroupData[{
Cell[126336, 3302, 358, 8, 30, "Input",ExpressionUUID->"2e210c6e-9126-4074-865b-edd614842238"],
Cell[126697, 3312, 155, 3, 34, "Output",ExpressionUUID->"25f2fc1e-a05a-4296-8e5f-1f48d2f2e220"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126889, 3320, 366, 7, 30, "Input",ExpressionUUID->"da058336-77eb-4fd1-9a2a-52f2029bdb27"],
Cell[127258, 3329, 232, 4, 34, "Output",ExpressionUUID->"c172471e-7309-4655-8aa7-06b797ead53f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127527, 3338, 292, 6, 30, "Input",ExpressionUUID->"f3a5e232-a9bf-44ad-98c8-904b1986d53b"],
Cell[127822, 3346, 192, 3, 34, "Output",ExpressionUUID->"419285a0-e930-4739-8944-edbb9cd80ec1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[128087, 3357, 329, 5, 69, "Chapter",ExpressionUUID->"91feb321-9960-4205-a03c-80b5069a0ac8"],
Cell[CellGroupData[{
Cell[128441, 3366, 166, 3, 67, "Section",ExpressionUUID->"aac6fefb-c154-4bcc-9707-22fcfc4b2f05"],
Cell[CellGroupData[{
Cell[128632, 3373, 436, 6, 54, "Subsection",ExpressionUUID->"88b5be42-839f-476c-9d4f-783682574065"],
Cell[CellGroupData[{
Cell[129093, 3383, 270, 4, 45, "Subsubsection",ExpressionUUID->"b411ba06-63fc-4a85-abb0-000874e8d5a6"],
Cell[129366, 3389, 248, 5, 30, "Input",ExpressionUUID->"94338cd8-24a9-4ecb-9342-9cf311fb04de"],
Cell[129617, 3396, 488, 11, 35, "Text",ExpressionUUID->"6ee80456-bc5a-4b77-adea-92f6bb9f6d9a"],
Cell[CellGroupData[{
Cell[130130, 3411, 1072, 24, 52, "Input",ExpressionUUID->"d7ff4cb2-12c3-491c-abb3-5a1a5fbf994e"],
Cell[131205, 3437, 2603, 46, 215, "Output",ExpressionUUID->"3162942c-7bde-46f5-81ce-1435dbbc5cd8"]
}, Open  ]],
Cell[133823, 3486, 304, 7, 35, "Text",ExpressionUUID->"7e445161-2d24-443d-bcb0-b3304ea7ae66"],
Cell[CellGroupData[{
Cell[134152, 3497, 686, 20, 30, "Input",ExpressionUUID->"02c6eac8-9963-42dc-8559-7340c8a9982e"],
Cell[134841, 3519, 2199, 41, 215, "Output",ExpressionUUID->"4b244032-d604-4438-aa0b-f73e8c312318"]
}, Open  ]],
Cell[137055, 3563, 269, 6, 35, "Text",ExpressionUUID->"a9496202-9abc-47aa-b096-e93f34201e96"],
Cell[CellGroupData[{
Cell[137349, 3573, 981, 23, 52, "Input",ExpressionUUID->"5bb586b4-8da3-4d04-8b15-e88eea5bf0f2"],
Cell[138333, 3598, 2410, 44, 215, "Output",ExpressionUUID->"df824438-c6e2-470b-ae2b-5c791075f08d"]
}, Open  ]],
Cell[140758, 3645, 221, 4, 35, "Text",ExpressionUUID->"fe62e0bb-f012-4274-95cf-60c1011e560c"],
Cell[CellGroupData[{
Cell[141004, 3653, 642, 17, 30, "Input",ExpressionUUID->"06b0b9c0-b7bf-4614-a411-fedc48eda4b9"],
Cell[141649, 3672, 2142, 40, 215, "Output",ExpressionUUID->"7f16bf63-537d-4063-89a5-589e0d49e430"]
}, Open  ]],
Cell[143806, 3715, 202, 3, 35, "Text",ExpressionUUID->"7b474009-d8c9-41af-9374-c0b33a8b8f4a"],
Cell[CellGroupData[{
Cell[144033, 3722, 320, 8, 30, "Input",ExpressionUUID->"7d80162c-d43e-423e-a1dd-0ceb03ab13a5"],
Cell[144356, 3732, 277, 7, 34, "Output",ExpressionUUID->"c2ebe87b-b759-4a18-8ecb-e622fdc1075d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[144682, 3745, 296, 4, 37, "Subsubsection",ExpressionUUID->"eebc1c50-1461-44bc-8959-d28a45ad27c8"],
Cell[144981, 3751, 423, 11, 35, "Text",ExpressionUUID->"8de2ae95-a9d9-4826-abee-a5ca9e629377"],
Cell[CellGroupData[{
Cell[145429, 3766, 780, 21, 30, "Input",ExpressionUUID->"446ede41-38ef-410f-bc94-ed94a4e91e46"],
Cell[146212, 3789, 2302, 41, 215, "Output",ExpressionUUID->"6161ef7b-170e-45a9-a12b-a6ff1ab27373"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148551, 3835, 788, 21, 30, "Input",ExpressionUUID->"c9a6d87d-0d41-48ab-a7ae-555713ff3412"],
Cell[149342, 3858, 2278, 41, 215, "Output",ExpressionUUID->"68894131-2190-4122-ad52-bb4692940593"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151657, 3904, 212, 4, 30, "Input",ExpressionUUID->"c57242e1-868b-4494-baab-f866049a314c"],
Cell[151872, 3910, 300, 6, 34, "Output",ExpressionUUID->"33a563b6-1165-4155-a6a4-d24ffa35eb34"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[152221, 3922, 449, 14, 37, "Subsubsection",ExpressionUUID->"636d6e7f-5109-42e5-b33a-740fcc9afc95"],
Cell[CellGroupData[{
Cell[152695, 3940, 671, 17, 30, "Input",ExpressionUUID->"af8d0b59-1e07-4efe-9322-13c2ae50ddc1"],
Cell[153369, 3959, 2312, 41, 215, "Output",ExpressionUUID->"62c5d855-59f1-4d66-815d-a0396b902fb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155718, 4005, 672, 17, 30, "Input",ExpressionUUID->"8f5da0a3-15f4-487d-9aa9-2c27e4f1b888"],
Cell[156393, 4024, 2316, 41, 215, "Output",ExpressionUUID->"1949046d-981c-49cd-a264-0105d4e8e61a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[158758, 4071, 532, 17, 37, "Subsubsection",ExpressionUUID->"e9ca51a0-aadd-4126-b053-69518918eb65"],
Cell[CellGroupData[{
Cell[159315, 4092, 777, 20, 30, "Input",ExpressionUUID->"6b1314d9-277a-47ef-8d4b-a899f4cf2b75"],
Cell[160095, 4114, 2481, 46, 215, "Output",ExpressionUUID->"93f3fb49-6929-4a80-a5d0-57ba5d090b75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162613, 4165, 732, 19, 30, "Input",ExpressionUUID->"e7be0dc0-f3bb-4028-b044-db2965f6e106"],
Cell[163348, 4186, 2456, 47, 215, "Output",ExpressionUUID->"b9e90173-fa3e-4442-85aa-81f9e4ec345e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[165853, 4239, 612, 18, 37, "Subsubsection",ExpressionUUID->"88186a07-e30d-4cd6-8f04-108232facc23"],
Cell[166468, 4259, 265, 6, 35, "Text",ExpressionUUID->"f73bef1a-3182-4008-abd1-bd10f08b702e"],
Cell[CellGroupData[{
Cell[166758, 4269, 833, 23, 30, "Input",ExpressionUUID->"5ab97724-7533-447d-8554-10d169da3724"],
Cell[167594, 4294, 3627, 61, 215, "Output",ExpressionUUID->"a4b3d4e1-d3b4-4a1a-b71b-04d5bc732dd9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171258, 4360, 737, 21, 30, "Input",ExpressionUUID->"1fee5a0c-0f6e-484c-8d87-d413f64b5c1c"],
Cell[171998, 4383, 3575, 60, 215, "Output",ExpressionUUID->"198cc312-8d5a-47e2-b751-7ea0f735185e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175610, 4448, 216, 4, 30, "Input",ExpressionUUID->"46b370ed-040a-45bb-bd8b-f025d6e4133d"],
Cell[175829, 4454, 155, 3, 34, "Output",ExpressionUUID->"53e5a0a4-f678-4e5f-869b-fc8c1bc059b8"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176045, 4464, 289, 4, 54, "Subsection",ExpressionUUID->"c9da471a-8b95-417d-ac70-72f298b21500"],
Cell[CellGroupData[{
Cell[176359, 4472, 427, 13, 45, "Subsubsection",ExpressionUUID->"bc9c4c97-4461-4b9d-a73d-01a0cdf794b9"],
Cell[CellGroupData[{
Cell[176811, 4489, 909, 23, 52, "Input",ExpressionUUID->"5d88bb45-02e1-42c8-9243-9b61f589b79c"],
Cell[177723, 4514, 2192, 40, 181, "Output",ExpressionUUID->"4d2ffba8-b14b-4460-9bd5-fd90f8ca02f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179952, 4559, 840, 22, 52, "Input",ExpressionUUID->"b57d4f5e-9875-4fab-a5dc-4070695a1821"],
Cell[180795, 4583, 2014, 37, 181, "Output",ExpressionUUID->"6219cd2c-2775-431a-be3c-20a59e8616ea"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[182858, 4626, 404, 13, 37, "Subsubsection",ExpressionUUID->"632877e5-07b9-437b-9061-dbfe122be3d3"],
Cell[CellGroupData[{
Cell[183287, 4643, 1017, 27, 30, "Input",ExpressionUUID->"216dddc2-0ad3-470f-87c3-4da5d67d96a4"],
Cell[184307, 4672, 2007, 37, 70, "Output",ExpressionUUID->"e19d8c48-235c-406c-969e-c57d6a4689d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186351, 4714, 1017, 27, 30, "Input",ExpressionUUID->"637bd413-34e7-4cd0-bbff-344f5b9d2ec1"],
Cell[187371, 4743, 2010, 37, 70, "Output",ExpressionUUID->"33b61b3f-8fb0-4256-994a-16ff47e51314"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[189430, 4786, 403, 13, 37, "Subsubsection",ExpressionUUID->"755ca8be-fad3-4b6c-ac57-ad80e0a4bf78"],
Cell[CellGroupData[{
Cell[189858, 4803, 865, 22, 30, "Input",ExpressionUUID->"9b70235a-df6a-46a7-8449-fdace815c009"],
Cell[190726, 4827, 1946, 35, 70, "Output",ExpressionUUID->"0233c4a7-5fc0-4066-aba1-12cefc527128"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192709, 4867, 858, 22, 30, "Input",ExpressionUUID->"5be7edf8-e08f-4458-89bb-e5f66c8e51f7"],
Cell[193570, 4891, 1993, 36, 70, "Output",ExpressionUUID->"8407326f-15b6-4127-8c33-8b7cd5b3bfdf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[195612, 4933, 453, 14, 37, "Subsubsection",ExpressionUUID->"15626a18-8306-4548-ba73-6fe56095dc0a"],
Cell[CellGroupData[{
Cell[196090, 4951, 1017, 27, 73, "Input",ExpressionUUID->"1f3d7b24-ef4f-4281-986b-103d64a344ef"],
Cell[197110, 4980, 2212, 42, 199, "Output",ExpressionUUID->"47db06ef-ccfa-4e72-8ffa-463abacae19e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199359, 5027, 1066, 28, 73, "Input",ExpressionUUID->"41bd68e0-847b-4929-b76c-fc9483906d3e"],
Cell[200428, 5057, 2212, 42, 199, "Output",ExpressionUUID->"85648823-a759-439c-8b69-12f96dac1896"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[202713, 5107, 468, 7, 67, "Section",ExpressionUUID->"b717965c-b9e2-44ea-9760-072345e33a93"],
Cell[CellGroupData[{
Cell[203206, 5118, 285, 4, 54, "Subsection",ExpressionUUID->"f2cfecca-176e-4615-b87f-4e9bdc78dcec"],
Cell[CellGroupData[{
Cell[203516, 5126, 379, 9, 30, "Input",ExpressionUUID->"e68c1d8b-0d0a-43f3-a58e-a6e32d61a51e"],
Cell[CellGroupData[{
Cell[203920, 5139, 548, 12, 24, "Print",ExpressionUUID->"66e5c568-e615-476f-addb-2d74879204d6"],
Cell[204471, 5153, 590, 15, 27, "Print",ExpressionUUID->"f8ff10a5-7bfa-43be-a43f-8e7e92a7e5ca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[205110, 5174, 374, 9, 30, "Input",ExpressionUUID->"1d244ecd-5a75-4af7-b7c3-d69977cd49ae"],
Cell[205487, 5185, 898, 22, 27, "Print",ExpressionUUID->"6b60c9b0-1cdf-4471-a19d-b7141cfea6db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206422, 5212, 351, 8, 30, "Input",ExpressionUUID->"ebf0f974-4893-4529-82b4-1e8c8cf5cc69"],
Cell[CellGroupData[{
Cell[206798, 5224, 572, 12, 24, "Print",ExpressionUUID->"4b93ba98-aa9a-472d-abb0-a42fae719f83"],
Cell[207373, 5238, 618, 15, 27, "Print",ExpressionUUID->"3f32abd8-7818-4396-a47f-d571c7796ef7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[208040, 5259, 348, 8, 30, "Input",ExpressionUUID->"9aaf90dc-4cb4-4621-951d-77aecd040212"],
Cell[CellGroupData[{
Cell[208413, 5271, 759, 16, 24, "Print",ExpressionUUID->"c97efa99-9841-406b-9d1f-f6c99d9f5945"],
Cell[209175, 5289, 815, 18, 27, "Print",ExpressionUUID->"d58a089d-3253-4101-bfcd-8caa6bf27a08"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[210039, 5313, 359, 8, 30, "Input",ExpressionUUID->"20ca5c1b-2e51-4910-82c1-452ead2278ac"],
Cell[CellGroupData[{
Cell[210423, 5325, 572, 12, 24, "Print",ExpressionUUID->"237b01bd-771d-4670-b1e7-83ed99ba5543"],
Cell[210998, 5339, 734, 15, 24, "Print",ExpressionUUID->"654135b2-bc87-48cc-9103-1e6ae6a7fd15"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211781, 5360, 357, 8, 30, "Input",ExpressionUUID->"efe4337b-9c6d-4dfd-80b6-392e1e78a153"],
Cell[212141, 5370, 595, 14, 27, "Print",ExpressionUUID->"5b624878-763f-43f0-a0d8-04f00c78aa62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212773, 5389, 409, 10, 30, "Input",ExpressionUUID->"4bb45e35-481b-469f-9cf6-8c6fdf165a0b"],
Cell[CellGroupData[{
Cell[213207, 5403, 575, 12, 24, "Print",ExpressionUUID->"aa0506ce-8405-45ff-8326-5605f04c32fe"],
Cell[213785, 5417, 612, 15, 27, "Print",ExpressionUUID->"c3ddbcb5-7a12-4deb-8434-f9761d998fe5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[214446, 5438, 351, 8, 30, "Input",ExpressionUUID->"2c541082-b2d3-4caa-9981-4d92bd25bf83"],
Cell[214800, 5448, 900, 22, 27, "Print",ExpressionUUID->"1bb323ee-e11d-44b5-b487-d82adfcbe0c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215737, 5475, 376, 9, 30, "Input",ExpressionUUID->"2037f597-babc-4702-8b2d-5f5abeb1a461"],
Cell[CellGroupData[{
Cell[216138, 5488, 574, 12, 24, "Print",ExpressionUUID->"91148d17-1e48-46af-bb90-5b11b00dd692"],
Cell[216715, 5502, 612, 15, 27, "Print",ExpressionUUID->"176de315-4673-4b5d-a812-128fd9eb1065"],
Cell[217330, 5519, 975, 25, 27, "Print",ExpressionUUID->"2265d3a7-ec12-4df1-be6f-a66659d4db5a"],
Cell[218308, 5546, 894, 22, 27, "Print",ExpressionUUID->"4ea17622-4f6b-460d-997f-e53564eefc85"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[219251, 5574, 375, 9, 30, "Input",ExpressionUUID->"604579cf-8b21-4c42-87d9-8820d7d0eb1d"],
Cell[CellGroupData[{
Cell[219651, 5587, 979, 25, 27, "Print",ExpressionUUID->"eb1709d0-056f-4691-8ccb-88701c90d96f"],
Cell[220633, 5614, 981, 25, 27, "Print",ExpressionUUID->"c6d56f31-8101-4a9c-8331-e583a6fb78ba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[221663, 5645, 384, 8, 30, "Input",ExpressionUUID->"90711c62-ff10-4d27-a9a3-4fe1268aa900"],
Cell[CellGroupData[{
Cell[222072, 5657, 593, 12, 24, "Print",ExpressionUUID->"d76dc8c0-6d2d-42b6-a025-bf1f67ca9990"],
Cell[222668, 5671, 759, 15, 24, "Print",ExpressionUUID->"c4454515-805c-4926-b056-3fcce9c64cf9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[223476, 5692, 381, 8, 30, "Input",ExpressionUUID->"03f1d6d6-fe0e-41d7-ae11-ca53487bb6da"],
Cell[223860, 5702, 616, 14, 27, "Print",ExpressionUUID->"488dc085-80e5-4e51-8017-24b691673f70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224513, 5721, 351, 8, 30, "Input",ExpressionUUID->"4a5664fa-a7a2-42a6-8f46-de33f7cea5a6"],
Cell[CellGroupData[{
Cell[224889, 5733, 578, 12, 24, "Print",ExpressionUUID->"f84b27d5-624d-4ba2-829c-6f8728f557d0"],
Cell[225470, 5747, 629, 16, 27, "Print",ExpressionUUID->"4ebd6ce4-e099-4e22-8d8b-adabf2102d5e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[226148, 5769, 352, 8, 30, "Input",ExpressionUUID->"2f244499-110b-4f43-808d-704f1630ca82"],
Cell[CellGroupData[{
Cell[226525, 5781, 759, 16, 24, "Print",ExpressionUUID->"a7aca3cb-4215-4f6a-80c6-652ef3852562"],
Cell[227287, 5799, 824, 19, 27, "Print",ExpressionUUID->"e4075431-a04e-410b-b468-5bd946d1d561"],
Cell[228114, 5820, 822, 19, 27, "Print",ExpressionUUID->"c7b3eabe-ca4a-41f1-afce-cb178894791e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[228985, 5845, 354, 8, 30, "Input",ExpressionUUID->"4aac6d76-1a79-4c45-ba65-ff85e87d2397"],
Cell[CellGroupData[{
Cell[229364, 5857, 585, 13, 24, "Print",ExpressionUUID->"2231ab56-735f-4b1a-b3c8-84a24737715e"],
Cell[229952, 5872, 628, 15, 27, "Print",ExpressionUUID->"3bdaa026-d7ab-4395-b9dc-f014f4e3e7a4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[230629, 5893, 349, 8, 30, "Input",ExpressionUUID->"3356fed9-47ea-44ae-9a1f-17f5b8f92dfe"],
Cell[230981, 5903, 760, 16, 24, "Print",ExpressionUUID->"e896f5bf-2c34-4a7d-af4c-dc605891b679"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231778, 5924, 396, 10, 30, "Input",ExpressionUUID->"d341d16e-9404-444c-9c15-21fbb246ee71"],
Cell[232177, 5936, 603, 12, 24, "Print",ExpressionUUID->"592c8bc2-69be-46f0-8124-b6ff1c8d6066"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232817, 5953, 398, 10, 30, "Input",ExpressionUUID->"0686d9f9-2c04-4966-8f26-95266063522c"],
Cell[CellGroupData[{
Cell[233240, 5967, 641, 16, 27, "Print",ExpressionUUID->"b26f06e5-e4be-4fe8-963a-ed6004a1efe9"],
Cell[233884, 5985, 923, 23, 27, "Print",ExpressionUUID->"440880a8-2298-420f-86f5-9790da949ff4"],
Cell[234810, 6010, 979, 25, 27, "Print",ExpressionUUID->"41d986a8-59b7-4616-975a-0a3772125eaf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[235838, 6041, 409, 9, 30, "Input",ExpressionUUID->"ce02e981-685a-4e87-a651-25febecf19ff"],
Cell[236250, 6052, 607, 13, 24, "Print",ExpressionUUID->"ef7850cd-c01a-42e1-a12c-ac312c3dbd60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236894, 6070, 409, 9, 30, "Input",ExpressionUUID->"8b617a1f-4767-498a-8a49-ec788a47a246"],
Cell[CellGroupData[{
Cell[237328, 6083, 623, 14, 27, "Print",ExpressionUUID->"d6724e92-2c55-4ee9-abdd-be577d479f47"],
Cell[237954, 6099, 961, 23, 27, "Print",ExpressionUUID->"da2566e6-a0f4-441e-97a9-a018f26a09c0"],
Cell[238918, 6124, 968, 24, 27, "Print",ExpressionUUID->"7c22e379-5089-413f-ba85-3615c133b4ed"],
Cell[239889, 6150, 884, 20, 27, "Print",ExpressionUUID->"15af474e-0148-4142-a589-56d4ae67e5be"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[240822, 6176, 336, 7, 30, "Input",ExpressionUUID->"75a460d6-d35d-4b93-a8c4-7f76ab07b4d3"],
Cell[241161, 6185, 601, 12, 24, "Print",ExpressionUUID->"98554d6e-b2b3-4aee-ae39-d153121e974a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241799, 6202, 302, 6, 30, "Input",ExpressionUUID->"88de29ad-1996-40a6-943f-19fc8617b47c"],
Cell[CellGroupData[{
Cell[242126, 6212, 948, 23, 27, "Print",ExpressionUUID->"931374db-7079-42a2-82c9-515e5fb3b078"],
Cell[243077, 6237, 948, 23, 27, "Print",ExpressionUUID->"7f0944c4-8e31-40d8-8a42-9748cd7c9ff6"],
Cell[244028, 6262, 948, 23, 27, "Print",ExpressionUUID->"990f4383-9fa9-449a-a6ec-9ca57a92de18"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[245037, 6292, 298, 6, 38, "Subsection",ExpressionUUID->"0bc4214f-328a-4e26-afc2-df6a5ddf80a2"],
Cell[CellGroupData[{
Cell[245360, 6302, 375, 9, 30, "Input",ExpressionUUID->"f07e6d0d-8b01-4d85-92c7-73a370f954e1"],
Cell[CellGroupData[{
Cell[245760, 6315, 574, 12, 24, "Print",ExpressionUUID->"d8ba1170-3aa0-4b3f-b29a-ad791a11d757"],
Cell[246337, 6329, 616, 15, 27, "Print",ExpressionUUID->"e530496b-0838-4b6a-a621-4a8a19701fd0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247002, 6350, 381, 9, 30, "Input",ExpressionUUID->"99dcad84-d0a7-4254-a2ec-5f2b7f5da237"],
Cell[CellGroupData[{
Cell[247408, 6363, 991, 21, 24, "Print",ExpressionUUID->"969c69cb-9434-43ff-802a-71c31985dfd3"],
Cell[248402, 6386, 898, 22, 27, "Print",ExpressionUUID->"0fbbdd00-07ed-4085-ba9e-4230ef738cf9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[249349, 6414, 349, 8, 30, "Input",ExpressionUUID->"c7605e79-0b5c-4f59-a23f-bc75dd3c90f0"],
Cell[CellGroupData[{
Cell[249723, 6426, 570, 12, 24, "Print",ExpressionUUID->"8fd3c9be-d158-4bd5-ace8-25145c324a72"],
Cell[250296, 6440, 732, 15, 24, "Print",ExpressionUUID->"7b4e33ac-780f-460e-9c7a-dff769293f9d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[251077, 6461, 353, 8, 30, "Input",ExpressionUUID->"9d70e782-3373-4c59-a13b-ca2718f5f999"],
Cell[CellGroupData[{
Cell[251455, 6473, 1097, 25, 27, "Print",ExpressionUUID->"d5717d44-bfdc-4a24-8546-5e7b18691af9"],
Cell[252555, 6500, 1072, 24, 27, "Print",ExpressionUUID->"02e64cf9-d021-4950-ad3c-ad54e07488e0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[253676, 6530, 479, 10, 30, "Input",ExpressionUUID->"899cf59b-9790-463a-aac4-3fbc8e1bf37e"],
Cell[CellGroupData[{
Cell[254180, 6544, 574, 12, 24, "Print",ExpressionUUID->"49dbbd91-678f-42aa-9a8f-b3b6bfd45e88"],
Cell[254757, 6558, 618, 15, 27, "Print",ExpressionUUID->"0ab99f82-360f-48e0-89a9-4df20935ff4a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[255424, 6579, 378, 9, 30, "Input",ExpressionUUID->"a38f9f38-10c4-4d11-9d71-ecf7d7cbe29d"],
Cell[CellGroupData[{
Cell[255827, 6592, 1079, 24, 27, "Print",ExpressionUUID->"99e0cc74-d206-4056-9032-42843d5e1033"],
Cell[256909, 6618, 882, 21, 27, "Print",ExpressionUUID->"0dc39919-f2a6-4ca3-b530-159631131341"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[257840, 6645, 351, 8, 30, "Input",ExpressionUUID->"c7de50a0-e769-464d-afa3-9457418349ba"],
Cell[CellGroupData[{
Cell[258216, 6657, 574, 12, 24, "Print",ExpressionUUID->"2817842d-5248-4528-8afb-7113f2887f92"],
Cell[258793, 6671, 620, 15, 27, "Print",ExpressionUUID->"b2c0d109-05b6-4372-b922-be331b1520f8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[259462, 6692, 352, 8, 30, "Input",ExpressionUUID->"d54a2319-63a6-421b-b2b5-e58deab2a871"],
Cell[CellGroupData[{
Cell[259839, 6704, 1070, 24, 27, "Print",ExpressionUUID->"4cca7b16-3b16-4a48-bf13-05df52822c52"],
Cell[260912, 6730, 900, 22, 27, "Print",ExpressionUUID->"2c72ea4c-0944-4287-8236-8009c8d1bf6d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[261861, 6758, 394, 9, 30, "Input",ExpressionUUID->"d84f7a49-22d4-4909-9823-8aacd58d5e81"],
Cell[CellGroupData[{
Cell[262280, 6771, 588, 13, 24, "Print",ExpressionUUID->"3f3bc4c0-a6a3-4ca4-95f2-fecf3ab2cdb2"],
Cell[262871, 6786, 631, 16, 27, "Print",ExpressionUUID->"82aab262-0b23-4141-814e-ed1c0a63b2c0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[263551, 6808, 402, 9, 30, "Input",ExpressionUUID->"0f6d620c-2c30-40f3-aa9a-8c0e8e2f416d"],
Cell[CellGroupData[{
Cell[263978, 6821, 1001, 21, 24, "Print",ExpressionUUID->"b077ffd9-0043-41df-8ede-22e9ca90a08b"],
Cell[264982, 6844, 910, 22, 27, "Print",ExpressionUUID->"d72df421-2aa7-4aa7-b23d-6da3c4690525"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[265941, 6872, 335, 7, 30, "Input",ExpressionUUID->"d50dc69c-54a8-4bb5-8088-70f850be4cac"],
Cell[CellGroupData[{
Cell[266301, 6883, 574, 12, 24, "Print",ExpressionUUID->"e23d544a-a847-4c78-96ab-c7771890c9fb"],
Cell[266878, 6897, 738, 15, 24, "Print",ExpressionUUID->"9515960e-eeef-40ee-aef7-4a32145a41b7"],
Cell[267619, 6914, 797, 18, 27, "Print",ExpressionUUID->"a59a71a9-c4ab-4992-bcc0-7dc844a78887"],
Cell[268419, 6934, 799, 18, 27, "Print",ExpressionUUID->"ac1684c1-47c5-4877-aa06-90d76ec36856"],
Cell[269221, 6954, 798, 17, 27, "Print",ExpressionUUID->"46a73fee-9340-4e71-8908-ca20b46a87b5"],
Cell[270022, 6973, 797, 18, 27, "Print",ExpressionUUID->"cc57aa0f-e5ca-414e-9692-f9810c5f0790"],
Cell[270822, 6993, 792, 17, 27, "Print",ExpressionUUID->"62005278-ff2c-47da-839c-4f1a7a007b03"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[271663, 7016, 335, 7, 30, "Input",ExpressionUUID->"af0d46c9-cfe5-41c4-a9e9-c72adac6f808"],
Cell[CellGroupData[{
Cell[272023, 7027, 699, 15, 24, "Print",ExpressionUUID->"0a927943-dcfb-4cee-b9ec-cd85a43f9811"],
Cell[272725, 7044, 1000, 22, 24, "Print",ExpressionUUID->"fbb19a54-f335-46cc-bb68-e8d8a9b1e3e2"],
Cell[273728, 7068, 1080, 24, 27, "Print",ExpressionUUID->"9de1adca-d20c-47d6-bcc5-e56e92f7ee85"],
Cell[274811, 7094, 1081, 25, 27, "Print",ExpressionUUID->"5257df1d-83e9-435c-bef4-cf98bbf21e9e"],
Cell[275895, 7121, 1081, 25, 27, "Print",ExpressionUUID->"a48a2d43-3c9a-4bc2-b286-41b35ed29ab5"],
Cell[276979, 7148, 1076, 24, 27, "Print",ExpressionUUID->"38d7aa8e-036d-4dea-b5bb-cb1651e743ad"],
Cell[278058, 7174, 1051, 23, 27, "Print",ExpressionUUID->"38cce737-30da-4c76-ad4e-d293413fe5ec"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[279158, 7203, 349, 8, 30, "Input",ExpressionUUID->"aaac7efc-9f47-4107-81e1-9b99ec21be06"],
Cell[CellGroupData[{
Cell[279532, 7215, 588, 12, 24, "Print",ExpressionUUID->"07951771-a50b-4f78-9e82-646008fb4b1c"],
Cell[280123, 7229, 994, 26, 27, "Print",ExpressionUUID->"545fec6e-c03a-44f4-95e0-736ffe4aced2"],
Cell[281120, 7257, 991, 25, 27, "Print",ExpressionUUID->"6955e521-74b3-4255-aa84-1b8463f194d1"],
Cell[282114, 7284, 906, 22, 27, "Print",ExpressionUUID->"f9fe62ac-771c-497e-a0a6-f68f87a638f6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[283069, 7312, 351, 8, 30, "Input",ExpressionUUID->"64edf637-72ff-439e-812d-3e5c60e40214"],
Cell[CellGroupData[{
Cell[283445, 7324, 557, 12, 24, "Print",ExpressionUUID->"198f64e5-56fc-4187-82ea-545b24b97a9b"],
Cell[284005, 7338, 593, 15, 27, "Print",ExpressionUUID->"49653970-600c-48f9-913d-0ff95b632c98"],
Cell[284601, 7355, 877, 22, 27, "Print",ExpressionUUID->"bca54353-3877-4664-ab49-ee8f57404a1b"],
Cell[285481, 7379, 965, 26, 27, "Print",ExpressionUUID->"5f3a6ebe-58ff-4f29-b9e9-8a0c4c3e415f"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[286507, 7412, 300, 6, 38, "Subsection",ExpressionUUID->"4429a7ac-1501-45a2-aad4-23c7df8350c3"],
Cell[CellGroupData[{
Cell[286832, 7422, 373, 9, 30, "Input",ExpressionUUID->"ceaf4963-a059-4184-b2de-bcb3e9e66226"],
Cell[CellGroupData[{
Cell[287230, 7435, 570, 12, 24, "Print",ExpressionUUID->"6094e691-7635-4e19-8fba-dac213a4dcc0"],
Cell[287803, 7449, 614, 15, 27, "Print",ExpressionUUID->"c8967d07-f358-4d08-a443-556ec683c6ce"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[288466, 7470, 379, 9, 30, "Input",ExpressionUUID->"9b11ce6c-42e7-4862-8c52-57357b4e5a0d"],
Cell[CellGroupData[{
Cell[288870, 7483, 570, 12, 24, "Print",ExpressionUUID->"eed47241-0477-4dfa-ba25-3f6ce4ab8547"],
Cell[289443, 7497, 977, 25, 27, "Print",ExpressionUUID->"5188e683-41b1-44d9-bf1e-33c58b35fe87"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[290469, 7528, 351, 8, 30, "Input",ExpressionUUID->"39358136-23a0-4906-850b-673ac1f64239"],
Cell[CellGroupData[{
Cell[290845, 7540, 569, 12, 24, "Print",ExpressionUUID->"341f020a-8ff2-4ea0-9e2c-649dd4b67d07"],
Cell[291417, 7554, 615, 15, 27, "Print",ExpressionUUID->"f520e1d0-87de-4708-b388-2056747791c6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[292081, 7575, 355, 8, 30, "Input",ExpressionUUID->"3cb66570-c538-4cb3-9332-c4a3ad30cec2"],
Cell[CellGroupData[{
Cell[292461, 7587, 570, 12, 24, "Print",ExpressionUUID->"8fd12789-a980-4926-b8e6-c888451b97b5"],
Cell[293034, 7601, 918, 23, 27, "Print",ExpressionUUID->"18349cc9-30d4-4250-b437-a41364532ff9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[294001, 7630, 367, 9, 30, "Input",ExpressionUUID->"6f57603a-d4c3-4a2b-916d-8dece629ef23"],
Cell[CellGroupData[{
Cell[294393, 7643, 577, 12, 24, "Print",ExpressionUUID->"0247dc50-7cee-45b1-a1c9-8e7e5a91bb03"],
Cell[294973, 7657, 980, 25, 27, "Print",ExpressionUUID->"d5831d7f-ce1b-422f-9f57-0aad075236e9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[296002, 7688, 377, 9, 30, "Input",ExpressionUUID->"16e679bb-7cdf-41be-b11d-21be41af0fbc"],
Cell[CellGroupData[{
Cell[296404, 7701, 576, 12, 24, "Print",ExpressionUUID->"eaae2e73-8e23-4ce0-a388-8cb4b9ff3ace"],
Cell[296983, 7715, 618, 15, 27, "Print",ExpressionUUID->"7965b849-f39d-4f08-9fe8-82f43ae4b99d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[297650, 7736, 352, 8, 30, "Input",ExpressionUUID->"762e8436-9666-4a8c-9549-c7bd5654430b"],
Cell[CellGroupData[{
Cell[298027, 7748, 601, 12, 24, "Print",ExpressionUUID->"c79a4498-cf4d-4374-9b2a-4d7a089bba6f"],
Cell[298631, 7762, 643, 15, 27, "Print",ExpressionUUID->"98a7acaf-6c87-4c44-8c3b-0b382fc3df1d"],
Cell[299277, 7779, 925, 22, 27, "Print",ExpressionUUID->"933bf7ca-01db-44f0-8283-668800f45926"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[300251, 7807, 355, 8, 30, "Input",ExpressionUUID->"bdd81cf8-ac04-4bf7-b908-531a72a7c318"],
Cell[CellGroupData[{
Cell[300631, 7819, 578, 12, 24, "Print",ExpressionUUID->"493dc826-8a78-4be1-83ef-0b259eda2fae"],
Cell[301212, 7833, 985, 25, 27, "Print",ExpressionUUID->"ec217f8b-f780-4b98-a88b-45030000115e"],
Cell[302200, 7860, 925, 23, 27, "Print",ExpressionUUID->"e936b91b-27dc-4055-9bb7-7347e6593679"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[303174, 7889, 353, 8, 30, "Input",ExpressionUUID->"070cbcf3-315c-417e-a1aa-301a186db4d9"],
Cell[CellGroupData[{
Cell[303552, 7901, 607, 12, 24, "Print",ExpressionUUID->"7ab5530e-786b-4ff4-9b84-c46a1d652494"],
Cell[304162, 7915, 652, 16, 27, "Print",ExpressionUUID->"ad3d5461-6c79-4ce7-bf08-898eb51939d2"],
Cell[304817, 7933, 890, 21, 27, "Print",ExpressionUUID->"10673356-d142-4dd6-bddd-d26378117b2e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[305756, 7960, 357, 8, 30, "Input",ExpressionUUID->"fa9d5bb8-8a0f-42b8-a15c-ad0b4c3533b6"],
Cell[CellGroupData[{
Cell[306138, 7972, 580, 12, 24, "Print",ExpressionUUID->"5a3c3b44-ae38-43fb-99e5-268f0769b9e9"],
Cell[306721, 7986, 919, 23, 27, "Print",ExpressionUUID->"8624c62b-47e6-42cd-8718-3cbd178149bd"],
Cell[307643, 8011, 919, 23, 27, "Print",ExpressionUUID->"9bb184ad-675b-4802-bfa5-49837b80b443"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[308611, 8040, 363, 8, 30, "Input",ExpressionUUID->"6bca8b99-9bbc-4e1a-95cc-807ecceaaf40"],
Cell[CellGroupData[{
Cell[308999, 8052, 590, 13, 24, "Print",ExpressionUUID->"d91e5af6-3c57-4d10-b235-fbee7e7b78db"],
Cell[309592, 8067, 920, 22, 27, "Print",ExpressionUUID->"1a868c03-db5b-4b3b-af28-e83e2fc44e76"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[310561, 8095, 424, 9, 30, "Input",ExpressionUUID->"c4d91008-5f78-4b15-9a10-eaf79d2914af"],
Cell[CellGroupData[{
Cell[311010, 8108, 584, 13, 24, "Print",ExpressionUUID->"b0e0f887-6519-408c-ac6b-9ab3f36af9a2"],
Cell[311597, 8123, 622, 15, 27, "Print",ExpressionUUID->"b2f7f4ac-110f-4ce1-805c-eec5ed1a649d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[312268, 8144, 355, 8, 30, "Input",ExpressionUUID->"8a8d3584-1099-456e-b437-d9be509bf3a7"],
Cell[CellGroupData[{
Cell[312648, 8156, 590, 13, 24, "Print",ExpressionUUID->"eecd3c0a-d35e-4513-94e9-94724e345b3f"],
Cell[313241, 8171, 634, 16, 27, "Print",ExpressionUUID->"2bd5189b-c86a-4d04-9e6a-68ae6cd0a78c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[313924, 8193, 359, 8, 30, "Input",ExpressionUUID->"2e7fef83-9eeb-4c06-8663-ffe600f6101a"],
Cell[CellGroupData[{
Cell[314308, 8205, 592, 13, 24, "Print",ExpressionUUID->"999f4f61-7f69-47c4-8452-ba0c2f32b065"],
Cell[314903, 8220, 850, 20, 27, "Print",ExpressionUUID->"a212451b-0385-4c96-b27f-7e7123d8b1de"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[315802, 8246, 348, 7, 30, "Input",ExpressionUUID->"3d710ca0-1cf1-4d07-913c-8c94fd4a2fc7"],
Cell[CellGroupData[{
Cell[316175, 8257, 607, 13, 24, "Print",ExpressionUUID->"cc2dd626-cd53-4bb5-b4e1-23c1cfd02204"],
Cell[316785, 8272, 946, 22, 27, "Print",ExpressionUUID->"cac76d1e-f127-4851-935f-ac3fbbc5be1f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[317780, 8300, 352, 7, 30, "Input",ExpressionUUID->"516aa712-b6d2-43cb-badc-dcdb0416994d"],
Cell[CellGroupData[{
Cell[318157, 8311, 579, 13, 24, "Print",ExpressionUUID->"a89631fc-9611-415c-bdb5-b206eff8cd19"],
Cell[318739, 8326, 620, 15, 27, "Print",ExpressionUUID->"e5eda983-b3f4-4da3-a21f-59e51bd11fdc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[319408, 8347, 460, 9, 30, "Input",ExpressionUUID->"05f59244-fce6-49ed-9501-a41861f0c294"],
Cell[CellGroupData[{
Cell[319893, 8360, 624, 13, 24, "Print",ExpressionUUID->"08c99572-619b-44d2-8d7d-1148414f7db1"],
Cell[320520, 8375, 672, 16, 27, "Print",ExpressionUUID->"de49f7e9-b1df-4b6b-8784-c92c68763db8"],
Cell[321195, 8393, 950, 22, 27, "Print",ExpressionUUID->"753ccf46-0bbf-48ad-bfef-63c03fad137a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[322194, 8421, 371, 8, 30, "Input",ExpressionUUID->"772b2c7d-0222-4d7a-8da1-ecd7c1753026"],
Cell[CellGroupData[{
Cell[322590, 8433, 627, 13, 24, "Print",ExpressionUUID->"e3acf171-8313-484f-b10a-b5301061b3a6"],
Cell[323220, 8448, 1040, 26, 27, "Print",ExpressionUUID->"e92ef215-bf9f-49e6-bee2-abc79882d6b6"],
Cell[324263, 8476, 974, 23, 27, "Print",ExpressionUUID->"398777a0-241b-4b81-9a7d-688bc9e377b6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[325286, 8505, 366, 8, 30, "Input",ExpressionUUID->"ddb3d834-9158-4444-a04f-341294798763"],
Cell[CellGroupData[{
Cell[325677, 8517, 629, 13, 24, "Print",ExpressionUUID->"7fd691d7-f4d3-4d10-9b4a-55fde85e877f"],
Cell[326309, 8532, 961, 23, 27, "Print",ExpressionUUID->"baa66a34-4322-4596-b115-8db5f4fe9d5d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[327319, 8561, 378, 8, 30, "Input",ExpressionUUID->"869744d3-2f65-4dce-9058-d375d13de1e2"],
Cell[CellGroupData[{
Cell[327722, 8573, 624, 13, 24, "Print",ExpressionUUID->"f4a4662d-68ab-4d65-99c6-9c2ceed2a83b"],
Cell[328349, 8588, 658, 16, 27, "Print",ExpressionUUID->"5de55046-1eba-435b-9fdd-ac13c55d5911"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[329056, 8610, 441, 10, 30, "Input",ExpressionUUID->"8cbb3d43-07ec-437b-a657-47578ca9c1af"],
Cell[CellGroupData[{
Cell[329522, 8624, 643, 14, 24, "Print",ExpressionUUID->"32e1fbfe-d104-4360-867e-76bceae37301"],
Cell[330168, 8640, 809, 17, 24, "Print",ExpressionUUID->"ec03cb15-09ea-48b2-976c-90e97ee1d17f"],
Cell[330980, 8659, 865, 19, 27, "Print",ExpressionUUID->"789a610b-1ee4-42e5-98f8-c7af3f8c387e"],
Cell[331848, 8680, 863, 19, 27, "Print",ExpressionUUID->"a4dc7db7-0c35-4b81-b33d-27e909ef4769"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[332760, 8705, 403, 8, 30, "Input",ExpressionUUID->"16d83845-cde5-4f3f-b2ba-347567b9ae97"],
Cell[CellGroupData[{
Cell[333188, 8717, 734, 16, 24, "Print",ExpressionUUID->"740c280e-7de7-4b53-b2fb-38ca5dbe516a"],
Cell[333925, 8735, 1031, 22, 24, "Print",ExpressionUUID->"c3edc308-1963-4a20-a3b3-b7f772c3594a"],
Cell[334959, 8759, 1110, 25, 27, "Print",ExpressionUUID->"f532f88d-1e1a-47b8-ae9f-b80c092f7639"],
Cell[336072, 8786, 1084, 24, 27, "Print",ExpressionUUID->"fd40b66e-8ae0-4ba8-892a-71e1c997e6e8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[337205, 8816, 363, 8, 30, "Input",ExpressionUUID->"1231b529-8c74-4205-bb7a-8024712592ff"],
Cell[CellGroupData[{
Cell[337593, 8828, 593, 13, 24, "Print",ExpressionUUID->"9141d845-3ff2-4794-ba2a-f09c991c732a"],
Cell[338189, 8843, 990, 25, 27, "Print",ExpressionUUID->"273cc1ad-01bc-41c8-a9a6-ae515095c3f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[339228, 8874, 328, 7, 30, "Input",ExpressionUUID->"d2c55c7b-4fcd-4d64-b421-efe349e92125"],
Cell[CellGroupData[{
Cell[339581, 8885, 564, 13, 24, "Print",ExpressionUUID->"93eda6f3-2391-47b5-9fce-1184bf2bbbbb"],
Cell[340148, 8900, 596, 15, 27, "Print",ExpressionUUID->"7da55abb-6cdc-4c3b-96cb-340e195ec7e2"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[340805, 8922, 276, 6, 38, "Subsection",ExpressionUUID->"04e816bc-b5fa-40ef-979f-a8751c7acb1a"],
Cell[CellGroupData[{
Cell[341106, 8932, 387, 9, 30, "Input",ExpressionUUID->"997b6eea-3b17-43ee-9ed1-3a344fdbc164"],
Cell[341496, 8943, 754, 16, 24, "Print",ExpressionUUID->"3e31b6a9-d0a2-4492-86a6-c62be4f0efba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342287, 8964, 390, 9, 30, "Input",ExpressionUUID->"5385817f-a6c1-4985-b35c-66b5044880b1"],
Cell[342680, 8975, 718, 16, 24, "Print",ExpressionUUID->"77a96588-69dc-44f3-b4aa-4d062db20c25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343435, 8996, 286, 6, 30, "Input",ExpressionUUID->"1bc8001e-efb4-41b7-b1b4-724521a5dfda"],
Cell[CellGroupData[{
Cell[343746, 9006, 571, 14, 27, "Print",ExpressionUUID->"39c15964-0b2e-49e5-8f3c-b72ae48734d3"],
Cell[344320, 9022, 811, 19, 27, "Print",ExpressionUUID->"64110ff4-ab75-4a28-866a-11db7a939e36"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[345180, 9047, 282, 6, 30, "Input",ExpressionUUID->"25649ee9-282a-49d2-aa9d-f61e5203f19d"],
Cell[CellGroupData[{
Cell[345487, 9057, 573, 14, 27, "Print",ExpressionUUID->"2ce9eb92-ed74-4414-beb8-2396ca164f50"],
Cell[346063, 9073, 811, 19, 27, "Print",ExpressionUUID->"ad8c82d5-9ba4-424d-9ad5-28ecfe2bf3d5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[346923, 9098, 349, 8, 30, "Input",ExpressionUUID->"146de42a-3253-478d-85f5-a4fa0cfb49ed"],
Cell[CellGroupData[{
Cell[347297, 9110, 808, 18, 27, "Print",ExpressionUUID->"5705e8eb-a153-4228-b714-1f87614ece39"],
Cell[348108, 9130, 808, 18, 27, "Print",ExpressionUUID->"e9b77e0a-97af-4073-96a5-356c557c1037"],
Cell[348919, 9150, 591, 14, 27, "Print",ExpressionUUID->"d72defa6-7ff4-4b15-9438-20f6b8330bc7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[349559, 9170, 351, 8, 30, "Input",ExpressionUUID->"3457b2b7-13d9-4acd-9eaa-f4e15ac2d06d"],
Cell[CellGroupData[{
Cell[349935, 9182, 716, 16, 24, "Print",ExpressionUUID->"981e4db0-2675-46a0-af59-a227fb004615"],
Cell[350654, 9200, 1012, 22, 24, "Print",ExpressionUUID->"0ef03634-a0f2-4c81-8783-95b34f5465da"],
Cell[351669, 9224, 900, 22, 27, "Print",ExpressionUUID->"a4959bc8-5cef-4fb4-a750-be3c30eae209"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[352618, 9252, 390, 9, 30, "Input",ExpressionUUID->"32c1e4c8-0bc7-402b-922e-3f007916cbe1"],
Cell[CellGroupData[{
Cell[353033, 9265, 740, 15, 24, "Print",ExpressionUUID->"263078a5-2a4c-4e1a-a749-2cd8754189db"],
Cell[353776, 9282, 817, 18, 27, "Print",ExpressionUUID->"b13a3788-79bc-4eb1-8ce4-76ce1e7b71bd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[354642, 9306, 398, 9, 30, "Input",ExpressionUUID->"a8eb74cb-1cce-4cb5-88b1-e05c565ccace"],
Cell[CellGroupData[{
Cell[355065, 9319, 697, 15, 24, "Print",ExpressionUUID->"0b8fa671-c832-4e18-b35c-8a90a9632af7"],
Cell[355765, 9336, 995, 21, 24, "Print",ExpressionUUID->"d7f64e9a-3f9f-4e87-b35c-03370cc4240a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[356809, 9363, 351, 8, 30, "Input",ExpressionUUID->"53221fd7-5531-44f4-bfa4-53cf2643b0e3"],
Cell[CellGroupData[{
Cell[357185, 9375, 755, 16, 24, "Print",ExpressionUUID->"e47158f7-9863-4b5a-adb7-58b55929fd06"],
Cell[357943, 9393, 813, 18, 27, "Print",ExpressionUUID->"a9f176f9-a4e2-4a93-91e4-4de032ada307"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[358805, 9417, 355, 8, 30, "Input",ExpressionUUID->"4bb26f96-c794-404e-af58-07a31a0c334d"],
Cell[CellGroupData[{
Cell[359185, 9429, 718, 16, 24, "Print",ExpressionUUID->"6a4a92e9-5b2b-40b7-8e1c-1be89f36a476"],
Cell[359906, 9447, 1012, 22, 24, "Print",ExpressionUUID->"d7eb6c6b-9688-4067-91f5-9d800db3759f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[360967, 9475, 343, 7, 30, "Input",ExpressionUUID->"9c5aea24-1ede-4d0e-871c-f7f9e298473d"],
Cell[361313, 9484, 601, 14, 27, "Print",ExpressionUUID->"fadd53e9-eca4-488d-80d4-e25841c3e911"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361951, 9503, 335, 7, 30, "Input",ExpressionUUID->"77ffef69-73bf-482b-a5ce-5cc537b3a482"],
Cell[362289, 9512, 885, 21, 27, "Print",ExpressionUUID->"a522df63-c601-496a-a5e3-0b9954b8f10d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[363211, 9538, 392, 9, 30, "Input",ExpressionUUID->"e0a36f93-f012-4775-aaba-4330171d8c33"],
Cell[363606, 9549, 769, 16, 24, "Print",ExpressionUUID->"b64f2fc0-c0ce-4282-bd7c-5bf5c3073704"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364412, 9570, 418, 10, 30, "Input",ExpressionUUID->"e0a69232-9ff8-405e-b455-cf686a2432d5"],
Cell[364833, 9582, 729, 16, 24, "Print",ExpressionUUID->"c08c4641-d803-4864-871b-315fd3386a37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365599, 9603, 357, 8, 30, "Input",ExpressionUUID->"37e600ec-508d-4bb3-9347-0761c2250905"],
Cell[CellGroupData[{
Cell[365981, 9615, 795, 16, 24, "Print",ExpressionUUID->"3d5759b4-8d62-499c-88a9-938f72c8544e"],
Cell[366779, 9633, 860, 19, 27, "Print",ExpressionUUID->"1952662a-c1a9-4176-9126-831cf2d15121"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[367688, 9658, 369, 8, 30, "Input",ExpressionUUID->"c2be80b8-82ff-4cea-bf4b-8d83649e4978"],
Cell[CellGroupData[{
Cell[368082, 9670, 729, 16, 24, "Print",ExpressionUUID->"9cd17ac2-46f0-4553-a129-963ddcc4eac4"],
Cell[368814, 9688, 1025, 22, 24, "Print",ExpressionUUID->"ddc8d0a3-a4b8-4aa6-9a94-c478d3c56a94"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[369888, 9716, 391, 9, 30, "Input",ExpressionUUID->"411d1dba-b35c-4d16-bc29-b62383ab9035"],
Cell[CellGroupData[{
Cell[370304, 9729, 789, 16, 24, "Print",ExpressionUUID->"94ae29dc-8625-4e36-b8f5-abf0336f9efe"],
Cell[371096, 9747, 856, 19, 27, "Print",ExpressionUUID->"ae1f49ec-dd89-4978-8817-08d27e61adfa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[372001, 9772, 396, 9, 30, "Input",ExpressionUUID->"57cf779a-82d9-4937-a1d0-e80d01fe9a2f"],
Cell[CellGroupData[{
Cell[372422, 9785, 726, 16, 24, "Print",ExpressionUUID->"0fdff6a9-a9c1-4d43-b9c6-8264ad96e7a7"],
Cell[373151, 9803, 1018, 22, 24, "Print",ExpressionUUID->"7eb91de2-87e3-4bd5-8510-b1469a3393aa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[374218, 9831, 360, 8, 30, "Input",ExpressionUUID->"f61d6af4-cad7-4e26-936c-f99852ebc0d5"],
Cell[CellGroupData[{
Cell[374603, 9843, 785, 16, 24, "Print",ExpressionUUID->"694c6fdf-15bf-4cbf-89e4-65ef08189888"],
Cell[375391, 9861, 868, 19, 27, "Print",ExpressionUUID->"be49af23-3294-4992-8396-9c5879c42631"],
Cell[376262, 9882, 868, 19, 27, "Print",ExpressionUUID->"bea89ecb-6c81-4b2a-a81e-3eef02e3132a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[377179, 9907, 366, 8, 30, "Input",ExpressionUUID->"70e5757f-f9bc-43b9-b84a-91b555851344"],
Cell[CellGroupData[{
Cell[377570, 9919, 725, 16, 24, "Print",ExpressionUUID->"1d4f6653-55d4-41f3-a114-67eae81fce7b"],
Cell[378298, 9937, 1023, 22, 24, "Print",ExpressionUUID->"66f7174c-fdc0-48f7-9b83-aef9aa4bf0d2"],
Cell[379324, 9961, 1077, 24, 27, "Print",ExpressionUUID->"f067706a-955a-42c6-90a0-8770a7eddf6a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[380450, 9991, 332, 8, 30, "Input",ExpressionUUID->"72f68c93-9bbc-4b41-a88b-7d9f0e308d4f"],
Cell[CellGroupData[{
Cell[380807, 10003, 776, 16, 24, "Print",ExpressionUUID->"4561a688-b71d-4a31-b4c6-60384ab0d19a"],
Cell[381586, 10021, 842, 19, 27, "Print",ExpressionUUID->"59b0fb9c-b140-40b1-9aa7-04c2aa9b1d09"],
Cell[382431, 10042, 846, 19, 27, "Print",ExpressionUUID->"deddde37-64cc-49f2-a398-6afc385f18de"],
Cell[383280, 10063, 848, 19, 27, "Print",ExpressionUUID->"382c1efc-e190-4982-9a7f-68efbfba9edf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[384177, 10088, 335, 8, 30, "Input",ExpressionUUID->"c8953b5f-74a8-456d-a555-c5c90f5b92a2"],
Cell[CellGroupData[{
Cell[384537, 10100, 716, 16, 24, "Print",ExpressionUUID->"d2b1ed53-d05c-4026-878a-33a73a2b56ec"],
Cell[385256, 10118, 1012, 22, 24, "Print",ExpressionUUID->"4f44e23c-5f64-4016-9ddc-b4051f7d2eae"],
Cell[386271, 10142, 1091, 25, 27, "Print",ExpressionUUID->"2dbbab66-b042-4673-b9ed-ee2bde1ce993"],
Cell[387365, 10169, 1084, 25, 27, "Print",ExpressionUUID->"7ba96433-dd79-484e-82bb-bd6b64498bb0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[388498, 10200, 384, 9, 30, "Input",ExpressionUUID->"f7c61985-9cce-4ee3-9391-beaf2697b8f0"],
Cell[CellGroupData[{
Cell[388907, 10213, 848, 17, 24, "Print",ExpressionUUID->"8cf7c5ce-7e8e-4a86-8ea9-082f94643c04"],
Cell[389758, 10232, 912, 20, 27, "Print",ExpressionUUID->"9ba3bf83-3168-49a3-946b-86653cc4216e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[390719, 10258, 336, 8, 30, "Input",ExpressionUUID->"8f42978c-da34-48a9-ba7a-eaba8ab80ed9"],
Cell[CellGroupData[{
Cell[391080, 10270, 734, 16, 24, "Print",ExpressionUUID->"f4f36d45-7577-405b-9e5c-b8347cbbf13c"],
Cell[391817, 10288, 1030, 22, 24, "Print",ExpressionUUID->"12f76ee5-48cd-48be-a605-7d411f73b958"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[392908, 10317, 273, 6, 38, "Subsection",ExpressionUUID->"a0015ff2-3a1f-4116-8929-58bab02c0684"],
Cell[CellGroupData[{
Cell[393206, 10327, 380, 9, 30, "Input",ExpressionUUID->"17d0b107-fbb9-4216-875c-6dc12a73a330"],
Cell[CellGroupData[{
Cell[393611, 10340, 896, 22, 27, "Print",ExpressionUUID->"5d00bc0f-d574-4c41-bbc0-28906ef8f997"],
Cell[394510, 10364, 894, 22, 27, "Print",ExpressionUUID->"3042a6df-7166-4b63-9848-95728e73100b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[395453, 10392, 379, 9, 30, "Input",ExpressionUUID->"497d0e09-c6c4-43a5-8e9a-16ddfeb6d643"],
Cell[CellGroupData[{
Cell[395857, 10405, 638, 16, 27, "Print",ExpressionUUID->"cf9fcbf6-7a2b-4333-9dcc-23f2d734cb4a"],
Cell[396498, 10423, 918, 23, 27, "Print",ExpressionUUID->"a429a72f-3fe4-4ff6-b2a1-dea698c99865"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[397465, 10452, 351, 8, 30, "Input",ExpressionUUID->"3b67b874-6b9e-4374-998a-aee8654a29c6"],
Cell[397819, 10462, 900, 22, 27, "Print",ExpressionUUID->"055b49d0-fec2-4eed-9c5b-4e7496b3845c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[398756, 10489, 357, 8, 30, "Input",ExpressionUUID->"40ddaab2-15ce-4843-bf64-6432460a0968"],
Cell[399116, 10499, 640, 16, 27, "Print",ExpressionUUID->"327c3a82-026a-4281-9852-5636537d55ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399793, 10520, 381, 9, 30, "Input",ExpressionUUID->"c377b6b5-38f3-4974-8a6f-7f81cffedc73"],
Cell[CellGroupData[{
Cell[400199, 10533, 641, 16, 27, "Print",ExpressionUUID->"37111ac6-230d-438f-ab03-a4bce823bace"],
Cell[400843, 10551, 921, 23, 27, "Print",ExpressionUUID->"0d4d3736-4592-4fad-a158-34a21d7093d8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[401813, 10580, 386, 9, 30, "Input",ExpressionUUID->"edb8df85-c22e-4f01-a39c-44c5e0f1360d"],
Cell[CellGroupData[{
Cell[402224, 10593, 895, 22, 27, "Print",ExpressionUUID->"b5dcd22a-dc53-4873-b43c-31f3941aff3f"],
Cell[403122, 10617, 976, 25, 27, "Print",ExpressionUUID->"2307508e-1dea-4289-9c10-bda4a1cb89cc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[404147, 10648, 361, 8, 30, "Input",ExpressionUUID->"44854374-c58f-4b0d-802b-cf3ae814184c"],
Cell[404511, 10658, 985, 25, 27, "Print",ExpressionUUID->"43574da5-0f04-414c-90a5-838c8ee48425"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405533, 10688, 372, 8, 30, "Input",ExpressionUUID->"7c126e9a-f5d1-4283-b534-c4151eac2276"],
Cell[405908, 10698, 639, 16, 27, "Print",ExpressionUUID->"c36d4b3f-fd8b-4935-99b4-71f8018ee413"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406584, 10719, 366, 8, 30, "Input",ExpressionUUID->"a8363b5e-6fd3-4fc5-8eca-d81c2393d050"],
Cell[CellGroupData[{
Cell[406975, 10731, 919, 22, 27, "Print",ExpressionUUID->"b4a4c240-6e73-46ed-b6c4-ca2bf83d5174"],
Cell[407897, 10755, 919, 22, 27, "Print",ExpressionUUID->"e9ecaff6-6b15-4d9c-967a-05712b89170e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[408865, 10783, 372, 8, 30, "Input",ExpressionUUID->"5c487842-07ec-4a81-91c1-0b04b9b6789e"],
Cell[CellGroupData[{
Cell[409262, 10795, 601, 14, 27, "Print",ExpressionUUID->"fff3980c-d11c-44ae-910c-64eb6c6153cd"],
Cell[409866, 10811, 839, 19, 27, "Print",ExpressionUUID->"d71a19ce-6157-4a13-9b27-d331460625a9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[410754, 10836, 425, 9, 30, "Input",ExpressionUUID->"275da93f-7a21-42c5-b67b-f6b593a47200"],
Cell[CellGroupData[{
Cell[411204, 10849, 596, 14, 27, "Print",ExpressionUUID->"3b92574f-3f1e-4eb8-a979-f1ca0e159135"],
Cell[411803, 10865, 920, 23, 27, "Print",ExpressionUUID->"80d359b9-efa9-4ada-b573-4dc14a026dba"],
Cell[412726, 10890, 927, 23, 27, "Print",ExpressionUUID->"edd8c71b-8fd2-4844-b65e-e2d5de8ffa4a"],
Cell[413656, 10915, 925, 23, 27, "Print",ExpressionUUID->"9d551c6a-e77b-4678-bbf0-73ef154fa8d3"],
Cell[414584, 10940, 917, 22, 27, "Print",ExpressionUUID->"75ede804-6665-4b84-8516-662cd4992ef5"],
Cell[415504, 10964, 859, 20, 27, "Print",ExpressionUUID->"c6dd4418-65b3-40bb-94cc-64ebc31a773f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[416412, 10990, 378, 8, 30, "Input",ExpressionUUID->"39969aba-5f85-4954-bc74-ddda349c15af"],
Cell[CellGroupData[{
Cell[416815, 11002, 935, 23, 27, "Print",ExpressionUUID->"eec5d758-ccd2-4161-9922-92a22ebcf5c3"],
Cell[417753, 11027, 941, 23, 27, "Print",ExpressionUUID->"0b6e0eba-2aac-405c-a88d-49741cb84da8"],
Cell[418697, 11052, 939, 23, 27, "Print",ExpressionUUID->"e7c72c4a-e2ce-4c27-9050-b03c8c49e929"],
Cell[419639, 11077, 922, 23, 27, "Print",ExpressionUUID->"6d651c7f-0ebe-402b-a7e0-b94bce516917"],
Cell[420564, 11102, 922, 23, 27, "Print",ExpressionUUID->"cf566482-cfe2-4102-8de1-8ba3c1fee25e"],
Cell[421489, 11127, 863, 21, 27, "Print",ExpressionUUID->"12fa2979-38cc-47ef-8093-0e74139dbf1e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[422401, 11154, 419, 9, 30, "Input",ExpressionUUID->"e12c57ac-248d-46af-bcc0-f448e83fe23d"],
Cell[422823, 11165, 1057, 27, 27, "Print",ExpressionUUID->"0596b29f-43e9-4fc3-a7fc-26ce5773d563"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423917, 11197, 447, 9, 30, "Input",ExpressionUUID->"9a116bc1-e861-417a-99a0-72d92adbae41"],
Cell[424367, 11208, 718, 18, 27, "Print",ExpressionUUID->"2dced106-5091-41a7-ad0d-3466ae4bc082"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425122, 11231, 352, 7, 30, "Input",ExpressionUUID->"5a3a7a88-810e-47cd-9126-517ece96be63"],
Cell[CellGroupData[{
Cell[425499, 11242, 624, 14, 27, "Print",ExpressionUUID->"781a274e-e6bd-48c9-9814-59eeceb84df1"],
Cell[426126, 11258, 887, 20, 27, "Print",ExpressionUUID->"44a13f69-367a-419e-ad14-601f91f3be9e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[427062, 11284, 354, 7, 30, "Input",ExpressionUUID->"3c526b9d-62b5-49b3-912c-ff6645917ef3"],
Cell[CellGroupData[{
Cell[427441, 11295, 560, 13, 24, "Print",ExpressionUUID->"b715eb20-b97c-4eff-a400-a1492f5c51ff"],
Cell[428004, 11310, 534, 12, 24, "Print",ExpressionUUID->"623ee4ad-48e1-41a4-bb01-cbfc5d77d833"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[428587, 11328, 303, 7, 30, "Input",ExpressionUUID->"59fc8f47-08e4-42bb-934d-9d7b495d6260"],
Cell[CellGroupData[{
Cell[428915, 11339, 1012, 26, 27, "Print",ExpressionUUID->"a623995d-57d3-4928-bb71-4a8ba5a2b800"],
Cell[429930, 11367, 1012, 26, 27, "Print",ExpressionUUID->"7fbf6aa5-7a64-419a-91e3-639ba397ab98"],
Cell[430945, 11395, 1010, 26, 27, "Print",ExpressionUUID->"f0562b60-f50d-439d-b83f-cf87d84bb26d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[432004, 11427, 309, 7, 30, "Input",ExpressionUUID->"807db8f6-dcd6-4f64-ad8f-e97d664184c1"],
Cell[CellGroupData[{
Cell[432338, 11438, 645, 17, 27, "Print",ExpressionUUID->"2e41f4b3-a74b-4f7c-946b-ab366f3c565a"],
Cell[432986, 11457, 981, 26, 27, "Print",ExpressionUUID->"5d168da0-1e96-4dc3-837c-27427e6b7d51"],
Cell[433970, 11485, 904, 23, 27, "Print",ExpressionUUID->"f980bc4f-f521-4f4b-a065-8ce73c3028a9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[434923, 11514, 319, 7, 30, "Input",ExpressionUUID->"d6f77a39-1ec4-470a-83d1-19882195f17d"],
Cell[CellGroupData[{
Cell[435267, 11525, 943, 23, 27, "Print",ExpressionUUID->"7e91dc99-f7c9-485a-b70a-b2b60d28baf7"],
Cell[436213, 11550, 943, 23, 27, "Print",ExpressionUUID->"a52c8f8b-fd88-44bc-b5c7-45003651d9c0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[437205, 11579, 323, 7, 30, "Input",ExpressionUUID->"0ecf3034-7d87-4d19-9bcc-283c998d2259"],
Cell[CellGroupData[{
Cell[437553, 11590, 595, 15, 27, "Print",ExpressionUUID->"d4ca54c3-3e84-4d0f-84d8-ebd87f2b4fb2"],
Cell[438151, 11607, 834, 20, 27, "Print",ExpressionUUID->"14b4472f-f518-497b-8ab6-b09ce680a366"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


